Measurement of $CP$ asymmetry in $D^0\rightarrow K^-K^+$ decays

A measurement of the time-integrated $CP$ asymmetry in the Cabibbo-suppressed decay $D^0\rightarrow K^-K^+$ is performed using pp collision data, corresponding to an integrated luminosity of 3fb$^{-1}$, collected with the LHCb detector at centre-of-mass energies of 7 and 8 TeV. The flavour of the charm meson at production is determined from the charge of the pion in $D^{*+}\rightarrow D^0 \pi^+$ and $D^{*-}\rightarrow \bar{D^0} \pi^-$ decays. The time-integrated $CP$ asymmetry $A_{CP}(K^-K^+)$ is obtained assuming negligible $CP$ violation in charm mixing and in Cabibbo-favoured $D^0\rightarrow K^-\pi^+$, $D^+\rightarrow K^-\pi^+\pi^+$ and $D^+\rightarrow \bar{K^0}\pi^+$ decays used as calibration channels. It is found to be $A_{CP}(K^-K^+)=(0.14\pm0.15(stat)\pm0.10(syst))\%$. A combination of this result with previous LHCb measurements yields $A_{CP}(K^-K^+)=(0.04\pm0.12(stat)\pm0.10(syst))\%$, $A_{CP}(\pi^-\pi^+)=(0.07\pm0.14(stat)\pm0.11(syst))\%$. These are the most precise measurements from a single experiment. The result for $A_{CP}(K^-K^+)$ is the most precise determination of a time-integrated $CP$ asymmetry in the charm sector to date, and neither measurement shows evidence of CP asymmetry.

==> Fig1a.C <==
{
//=========Macro generated from canvas: fullCanv/
//=========  (Fri Oct 21 14:23:12 2016) by ROOT version5.34/25
   TCanvas *fullCanv = new TCanvas("fullCanv", "",0,0,400,300);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   fullCanv->SetHighLightColor(2);
   fullCanv->Range(137.5575,-37049.47,152.3075,180888.6);
   fullCanv->SetFillColor(0);
   fullCanv->SetBorderMode(0);
   fullCanv->SetBorderSize(2);
   fullCanv->SetTickx(1);
   fullCanv->SetTicky(1);
   fullCanv->SetLeftMargin(0.15);
   fullCanv->SetRightMargin(0.05);
   fullCanv->SetBottomMargin(0.17);
   fullCanv->SetFrameLineWidth(2);
   fullCanv->SetFrameBorderMode(0);
   fullCanv->SetFrameLineWidth(2);
   fullCanv->SetFrameBorderMode(0);
   
   TH1D *frame_29acfbb0__1 = new TH1D("frame_29acfbb0__1","deltaM_full",200,139.77,151.57);
   frame_29acfbb0__1->SetBinContent(1,159094.8);
   frame_29acfbb0__1->SetMinimum(0.0001);
   frame_29acfbb0__1->SetMaximum(159094.8);
   frame_29acfbb0__1->SetEntries(1);
   frame_29acfbb0__1->SetDirectory(0);
   frame_29acfbb0__1->SetStats(0);
   frame_29acfbb0__1->SetFillColor(1);
   frame_29acfbb0__1->SetLineWidth(2);
   frame_29acfbb0__1->SetMarkerStyle(20);
   frame_29acfbb0__1->SetMarkerSize(0.5);
   frame_29acfbb0__1->GetXaxis()->SetTitle("#it{#delta}#it{m}#kern[0.05]{[MeV/c^{2}]}");
   frame_29acfbb0__1->GetXaxis()->SetNoExponent();
   frame_29acfbb0__1->GetXaxis()->SetNdivisions(505);
   frame_29acfbb0__1->GetXaxis()->SetLabelFont(133);
   frame_29acfbb0__1->GetXaxis()->SetLabelOffset(0.015);
   frame_29acfbb0__1->GetXaxis()->SetLabelSize(19);
   frame_29acfbb0__1->GetXaxis()->SetTitleSize(19);
   frame_29acfbb0__1->GetXaxis()->SetTitleFont(133);
   frame_29acfbb0__1->GetYaxis()->SetTitle("Candidates / ( 0.059 MeV/c^{2})");
   frame_29acfbb0__1->GetYaxis()->SetNdivisions(507);
   frame_29acfbb0__1->GetYaxis()->SetLabelFont(133);
   frame_29acfbb0__1->GetYaxis()->SetLabelSize(19);
   frame_29acfbb0__1->GetYaxis()->SetTitleSize(19);
   frame_29acfbb0__1->GetYaxis()->SetTitleOffset(1.1);
   frame_29acfbb0__1->GetYaxis()->SetTitleFont(133);
   frame_29acfbb0__1->GetZaxis()->SetLabelFont(133);
   frame_29acfbb0__1->GetZaxis()->SetLabelSize(19);
   frame_29acfbb0__1->GetZaxis()->SetTitleSize(19);
   frame_29acfbb0__1->GetZaxis()->SetTitleFont(133);
   frame_29acfbb0__1->Draw("FUNC");
   
   TGraph *graph = new TGraph(412);
   graph->SetName("DeltaM_bkg");
   graph->SetTitle("Projection of weighted sum of RS components");
   graph->SetFillColor(8);
   graph->SetLineColor(8);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   graph->SetPoint(0,139.711,0);
   graph->SetPoint(1,139.711,626.6784097);
   graph->SetPoint(2,139.77,626.6784097);
   graph->SetPoint(3,139.829,735.1638208);
   graph->SetPoint(4,139.888,834.3707908);
   graph->SetPoint(5,139.947,926.5979087);
   graph->SetPoint(6,140.006,1013.302691);
   graph->SetPoint(7,140.065,1095.481619);
   graph->SetPoint(8,140.124,1173.853483);
   graph->SetPoint(9,140.183,1248.958038);
   graph->SetPoint(10,140.242,1321.213489);
   graph->SetPoint(11,140.301,1390.95211);
   graph->SetPoint(12,140.36,1458.443389);
   graph->SetPoint(13,140.419,1523.909687);
   graph->SetPoint(14,140.478,1587.537178);
   graph->SetPoint(15,140.537,1649.4837);
   graph->SetPoint(16,140.596,1709.884537);
   graph->SetPoint(17,140.655,1768.856749);
   graph->SetPoint(18,140.714,1826.502487);
   graph->SetPoint(19,140.773,1882.911566);
   graph->SetPoint(20,140.832,1938.163481);
   graph->SetPoint(21,140.891,1992.32903);
   graph->SetPoint(22,140.95,2045.471605);
   graph->SetPoint(23,141.009,2097.648256);
   graph->SetPoint(24,141.068,2148.910557);
   graph->SetPoint(25,141.127,2199.305332);
   graph->SetPoint(26,141.186,2248.875254);
   graph->SetPoint(27,141.245,2297.659351);
   graph->SetPoint(28,141.304,2345.69344);
   graph->SetPoint(29,141.363,2393.010487);
   graph->SetPoint(30,141.422,2439.640926);
   graph->SetPoint(31,141.481,2485.612926);
   graph->SetPoint(32,141.54,2530.952623);
   graph->SetPoint(33,141.599,2575.68433);
   graph->SetPoint(34,141.658,2619.830706);
   graph->SetPoint(35,141.717,2663.412921);
   graph->SetPoint(36,141.776,2706.450786);
   graph->SetPoint(37,141.835,2748.962878);
   graph->SetPoint(38,141.894,2790.966646);
   graph->SetPoint(39,141.953,2832.478508);
   graph->SetPoint(40,142.012,2873.513934);
   graph->SetPoint(41,142.071,2914.087529);
   graph->SetPoint(42,142.13,2954.21309);
   graph->SetPoint(43,142.189,2993.903681);
   graph->SetPoint(44,142.248,3033.171677);
   graph->SetPoint(45,142.307,3072.028824);
   graph->SetPoint(46,142.366,3110.486276);
   graph->SetPoint(47,142.425,3148.554644);
   graph->SetPoint(48,142.484,3186.244029);
   graph->SetPoint(49,142.543,3223.564058);
   graph->SetPoint(50,142.602,3260.523914);
   graph->SetPoint(51,142.661,3297.132368);
   graph->SetPoint(52,142.72,3333.397801);
   graph->SetPoint(53,142.779,3369.328234);
   graph->SetPoint(54,142.838,3404.931345);
   graph->SetPoint(55,142.897,3440.214489);
   graph->SetPoint(56,142.956,3475.184725);
   graph->SetPoint(57,143.015,3509.848822);
   graph->SetPoint(58,143.074,3544.213287);
   graph->SetPoint(59,143.133,3578.284369);
   graph->SetPoint(60,143.192,3612.068082);
   graph->SetPoint(61,143.251,3645.570213);
   graph->SetPoint(62,143.31,3678.796334);
   graph->SetPoint(63,143.369,3711.751817);
   graph->SetPoint(64,143.428,3744.441839);
   graph->SetPoint(65,143.487,3776.871398);
   graph->SetPoint(66,143.546,3809.045317);
   graph->SetPoint(67,143.605,3840.968254);
   graph->SetPoint(68,143.664,3872.644713);
   graph->SetPoint(69,143.723,3904.079046);
   graph->SetPoint(70,143.782,3935.275465);
   graph->SetPoint(71,143.841,3966.238046);
   graph->SetPoint(72,143.9,3996.970736);
   graph->SetPoint(73,143.959,4027.47736);
   graph->SetPoint(74,144.018,4057.761623);
   graph->SetPoint(75,144.077,4087.827119);
   graph->SetPoint(76,144.136,4117.677335);
   graph->SetPoint(77,144.195,4147.315652);
   graph->SetPoint(78,144.254,4176.745357);
   graph->SetPoint(79,144.313,4205.969638);
   graph->SetPoint(80,144.372,4234.991595);
   graph->SetPoint(81,144.431,4263.814241);
   graph->SetPoint(82,144.49,4292.440504);
   graph->SetPoint(83,144.549,4320.873235);
   graph->SetPoint(84,144.608,4349.115205);
   graph->SetPoint(85,144.667,4377.169113);
   graph->SetPoint(86,144.726,4405.037585);
   graph->SetPoint(87,144.785,4432.723182);
   graph->SetPoint(88,144.844,4460.228395);
   graph->SetPoint(89,144.903,4487.555655);
   graph->SetPoint(90,144.962,4514.707331);
   graph->SetPoint(91,145.021,4541.685732);
   graph->SetPoint(92,145.08,4568.493113);
   graph->SetPoint(93,145.139,4595.131671);
   graph->SetPoint(94,145.198,4621.603552);
   graph->SetPoint(95,145.257,4647.910851);
   graph->SetPoint(96,145.316,4674.055615);
   graph->SetPoint(97,145.375,4700.039841);
   graph->SetPoint(98,145.434,4725.865482);
   graph->SetPoint(99,145.493,4751.534446);
   graph->SetPoint(100,145.552,4777.048597);
   graph->SetPoint(101,145.611,4802.40976);
   graph->SetPoint(102,145.67,4827.619719);
   graph->SetPoint(103,145.729,4852.680217);
   graph->SetPoint(104,145.788,4877.592961);
   graph->SetPoint(105,145.847,4902.359623);
   graph->SetPoint(106,145.906,4926.981837);
   graph->SetPoint(107,145.965,4951.461204);
   graph->SetPoint(108,146.024,4975.799293);
   graph->SetPoint(109,146.083,4999.997638);
   graph->SetPoint(110,146.142,5024.057744);
   graph->SetPoint(111,146.201,5047.981086);
   graph->SetPoint(112,146.26,5071.769107);
   graph->SetPoint(113,146.319,5095.423224);
   graph->SetPoint(114,146.378,5118.944826);
   graph->SetPoint(115,146.437,5142.335274);
   graph->SetPoint(116,146.496,5165.595903);
   graph->SetPoint(117,146.555,5188.728023);
   graph->SetPoint(118,146.614,5211.732919);
   graph->SetPoint(119,146.673,5234.611853);
   graph->SetPoint(120,146.732,5257.366062);
   graph->SetPoint(121,146.791,5279.996762);
   graph->SetPoint(122,146.85,5302.505145);
   graph->SetPoint(123,146.909,5324.892383);
   graph->SetPoint(124,146.968,5347.159625);
   graph->SetPoint(125,147.027,5369.308003);
   graph->SetPoint(126,147.086,5391.338626);
   graph->SetPoint(127,147.145,5413.252585);
   graph->SetPoint(128,147.204,5435.050952);
   graph->SetPoint(129,147.263,5456.73478);
   graph->SetPoint(130,147.322,5478.305105);
   graph->SetPoint(131,147.381,5499.762945);
   graph->SetPoint(132,147.44,5521.109301);
   graph->SetPoint(133,147.499,5542.345158);
   graph->SetPoint(134,147.558,5563.471484);
   graph->SetPoint(135,147.617,5584.489231);
   graph->SetPoint(136,147.676,5605.399336);
   graph->SetPoint(137,147.735,5626.202721);
   graph->SetPoint(138,147.794,5646.900294);
   graph->SetPoint(139,147.853,5667.492947);
   graph->SetPoint(140,147.912,5687.981558);
   graph->SetPoint(141,147.971,5708.366994);
   graph->SetPoint(142,148.03,5728.650105);
   graph->SetPoint(143,148.089,5748.831731);
   graph->SetPoint(144,148.148,5768.912698);
   graph->SetPoint(145,148.207,5788.893817);
   graph->SetPoint(146,148.266,5808.775892);
   graph->SetPoint(147,148.325,5828.559711);
   graph->SetPoint(148,148.384,5848.246051);
   graph->SetPoint(149,148.443,5867.835679);
   graph->SetPoint(150,148.502,5887.32935);
   graph->SetPoint(151,148.561,5906.727807);
   graph->SetPoint(152,148.62,5926.031785);
   graph->SetPoint(153,148.679,5945.242005);
   graph->SetPoint(154,148.738,5964.35918);
   graph->SetPoint(155,148.797,5983.384014);
   graph->SetPoint(156,148.856,6002.317198);
   graph->SetPoint(157,148.915,6021.159417);
   graph->SetPoint(158,148.974,6039.911343);
   graph->SetPoint(159,149.033,6058.573642);
   graph->SetPoint(160,149.092,6077.146968);
   graph->SetPoint(161,149.151,6095.631968);
   graph->SetPoint(162,149.21,6114.029281);
   graph->SetPoint(163,149.269,6132.339535);
   graph->SetPoint(164,149.328,6150.563353);
   graph->SetPoint(165,149.387,6168.701346);
   graph->SetPoint(166,149.446,6186.75412);
   graph->SetPoint(167,149.505,6204.722272);
   graph->SetPoint(168,149.564,6222.606392);
   graph->SetPoint(169,149.623,6240.40706);
   graph->SetPoint(170,149.682,6258.124853);
   graph->SetPoint(171,149.741,6275.760336);
   graph->SetPoint(172,149.8,6293.31407);
   graph->SetPoint(173,149.859,6310.786608);
   graph->SetPoint(174,149.918,6328.178497);
   graph->SetPoint(175,149.977,6345.490275);
   graph->SetPoint(176,150.036,6362.722476);
   graph->SetPoint(177,150.095,6379.875626);
   graph->SetPoint(178,150.154,6396.950245);
   graph->SetPoint(179,150.213,6413.946846);
   graph->SetPoint(180,150.272,6430.865938);
   graph->SetPoint(181,150.331,6447.708022);
   graph->SetPoint(182,150.39,6464.473594);
   graph->SetPoint(183,150.449,6481.163144);
   graph->SetPoint(184,150.508,6497.777155);
   graph->SetPoint(185,150.567,6514.316106);
   graph->SetPoint(186,150.626,6530.78047);
   graph->SetPoint(187,150.685,6547.170716);
   graph->SetPoint(188,150.744,6563.487304);
   graph->SetPoint(189,150.803,6579.730692);
   graph->SetPoint(190,150.862,6595.901333);
   graph->SetPoint(191,150.921,6611.999672);
   graph->SetPoint(192,150.98,6628.026152);
   graph->SetPoint(193,151.039,6643.981209);
   graph->SetPoint(194,151.098,6659.865276);
   graph->SetPoint(195,151.157,6675.67878);
   graph->SetPoint(196,151.216,6691.422144);
   graph->SetPoint(197,151.275,6707.095786);
   graph->SetPoint(198,151.334,6722.70012);
   graph->SetPoint(199,151.393,6738.235554);
   graph->SetPoint(200,151.452,6753.702495);
   graph->SetPoint(201,151.511,6769.101342);
   graph->SetPoint(202,151.57,6784.432492);
   graph->SetPoint(203,151.57,6784.432492);
   graph->SetPoint(204,151.629,6784.432492);
   graph->SetPoint(205,151.629,0);
   graph->SetPoint(206,139.77,0.0002);
   graph->SetPoint(207,139.8272816,0.0002);
   graph->SetPoint(208,139.8845631,0.0002);
   graph->SetPoint(209,139.9418447,0.0002);
   graph->SetPoint(210,139.9991262,0.0002);
   graph->SetPoint(211,140.0564078,0.0002);
   graph->SetPoint(212,140.1136893,0.0002);
   graph->SetPoint(213,140.1709709,0.0002);
   graph->SetPoint(214,140.2282524,0.0002);
   graph->SetPoint(215,140.285534,0.0002);
   graph->SetPoint(216,140.3428155,0.0002);
   graph->SetPoint(217,140.4000971,0.0002);
   graph->SetPoint(218,140.4573786,0.0002);
   graph->SetPoint(219,140.5146602,0.0002);
   graph->SetPoint(220,140.5719417,0.0002);
   graph->SetPoint(221,140.6292233,0.0002);
   graph->SetPoint(222,140.6865049,0.0002);
   graph->SetPoint(223,140.7437864,0.0002);
   graph->SetPoint(224,140.801068,0.0002);
   graph->SetPoint(225,140.8583495,0.0002);
   graph->SetPoint(226,140.9156311,0.0002);
   graph->SetPoint(227,140.9729126,0.0002);
   graph->SetPoint(228,141.0301942,0.0002);
   graph->SetPoint(229,141.0874757,0.0002);
   graph->SetPoint(230,141.1447573,0.0002);
   graph->SetPoint(231,141.2020388,0.0002);
   graph->SetPoint(232,141.2593204,0.0002);
   graph->SetPoint(233,141.3166019,0.0002);
   graph->SetPoint(234,141.3738835,0.0002);
   graph->SetPoint(235,141.431165,0.0002);
   graph->SetPoint(236,141.4884466,0.0002);
   graph->SetPoint(237,141.5457282,0.0002);
   graph->SetPoint(238,141.6030097,0.0002);
   graph->SetPoint(239,141.6602913,0.0002);
   graph->SetPoint(240,141.7175728,0.0002);
   graph->SetPoint(241,141.7748544,0.0002);
   graph->SetPoint(242,141.8321359,0.0002);
   graph->SetPoint(243,141.8894175,0.0002);
   graph->SetPoint(244,141.946699,0.0002);
   graph->SetPoint(245,142.0039806,0.0002);
   graph->SetPoint(246,142.0612621,0.0002);
   graph->SetPoint(247,142.1185437,0.0002);
   graph->SetPoint(248,142.1758252,0.0002);
   graph->SetPoint(249,142.2331068,0.0002);
   graph->SetPoint(250,142.2903883,0.0002);
   graph->SetPoint(251,142.3476699,0.0002);
   graph->SetPoint(252,142.4049515,0.0002);
   graph->SetPoint(253,142.462233,0.0002);
   graph->SetPoint(254,142.5195146,0.0002);
   graph->SetPoint(255,142.5767961,0.0002);
   graph->SetPoint(256,142.6340777,0.0002);
   graph->SetPoint(257,142.6913592,0.0002);
   graph->SetPoint(258,142.7486408,0.0002);
   graph->SetPoint(259,142.8059223,0.0002);
   graph->SetPoint(260,142.8632039,0.0002);
   graph->SetPoint(261,142.9204854,0.0002);
   graph->SetPoint(262,142.977767,0.0002);
   graph->SetPoint(263,143.0350485,0.0002);
   graph->SetPoint(264,143.0923301,0.0002);
   graph->SetPoint(265,143.1496117,0.0002);
   graph->SetPoint(266,143.2068932,0.0002);
   graph->SetPoint(267,143.2641748,0.0002);
   graph->SetPoint(268,143.3214563,0.0002);
   graph->SetPoint(269,143.3787379,0.0002);
   graph->SetPoint(270,143.4360194,0.0002);
   graph->SetPoint(271,143.493301,0.0002);
   graph->SetPoint(272,143.5505825,0.0002);
   graph->SetPoint(273,143.6078641,0.0002);
   graph->SetPoint(274,143.6651456,0.0002);
   graph->SetPoint(275,143.7224272,0.0002);
   graph->SetPoint(276,143.7797087,0.0002);
   graph->SetPoint(277,143.8369903,0.0002);
   graph->SetPoint(278,143.8942718,0.0002);
   graph->SetPoint(279,143.9515534,0.0002);
   graph->SetPoint(280,144.008835,0.0002);
   graph->SetPoint(281,144.0661165,0.0002);
   graph->SetPoint(282,144.1233981,0.0002);
   graph->SetPoint(283,144.1806796,0.0002);
   graph->SetPoint(284,144.2379612,0.0002);
   graph->SetPoint(285,144.2952427,0.0002);
   graph->SetPoint(286,144.3525243,0.0002);
   graph->SetPoint(287,144.4098058,0.0002);
   graph->SetPoint(288,144.4670874,0.0002);
   graph->SetPoint(289,144.5243689,0.0002);
   graph->SetPoint(290,144.5816505,0.0002);
   graph->SetPoint(291,144.638932,0.0002);
   graph->SetPoint(292,144.6962136,0.0002);
   graph->SetPoint(293,144.7534951,0.0002);
   graph->SetPoint(294,144.8107767,0.0002);
   graph->SetPoint(295,144.8680583,0.0002);
   graph->SetPoint(296,144.9253398,0.0002);
   graph->SetPoint(297,144.9826214,0.0002);
   graph->SetPoint(298,145.0399029,0.0002);
   graph->SetPoint(299,145.0971845,0.0002);
   graph->SetPoint(300,145.154466,0.0002);
   graph->SetPoint(301,145.2117476,0.0002);
   graph->SetPoint(302,145.2690291,0.0002);
   graph->SetPoint(303,145.3263107,0.0002);
   graph->SetPoint(304,145.3835922,0.0002);
   graph->SetPoint(305,145.4408738,0.0002);
   graph->SetPoint(306,145.4981553,0.0002);
   graph->SetPoint(307,145.5554369,0.0002);
   graph->SetPoint(308,145.6127184,0.0002);
   graph->SetPoint(309,145.67,0.0002);
   graph->SetPoint(310,145.7272816,0.0002);
   graph->SetPoint(311,145.7845631,0.0002);
   graph->SetPoint(312,145.8418447,0.0002);
   graph->SetPoint(313,145.8991262,0.0002);
   graph->SetPoint(314,145.9564078,0.0002);
   graph->SetPoint(315,146.0136893,0.0002);
   graph->SetPoint(316,146.0709709,0.0002);
   graph->SetPoint(317,146.1282524,0.0002);
   graph->SetPoint(318,146.185534,0.0002);
   graph->SetPoint(319,146.2428155,0.0002);
   graph->SetPoint(320,146.3000971,0.0002);
   graph->SetPoint(321,146.3573786,0.0002);
   graph->SetPoint(322,146.4146602,0.0002);
   graph->SetPoint(323,146.4719417,0.0002);
   graph->SetPoint(324,146.5292233,0.0002);
   graph->SetPoint(325,146.5865049,0.0002);
   graph->SetPoint(326,146.6437864,0.0002);
   graph->SetPoint(327,146.701068,0.0002);
   graph->SetPoint(328,146.7583495,0.0002);
   graph->SetPoint(329,146.8156311,0.0002);
   graph->SetPoint(330,146.8729126,0.0002);
   graph->SetPoint(331,146.9301942,0.0002);
   graph->SetPoint(332,146.9874757,0.0002);
   graph->SetPoint(333,147.0447573,0.0002);
   graph->SetPoint(334,147.1020388,0.0002);
   graph->SetPoint(335,147.1593204,0.0002);
   graph->SetPoint(336,147.2166019,0.0002);
   graph->SetPoint(337,147.2738835,0.0002);
   graph->SetPoint(338,147.331165,0.0002);
   graph->SetPoint(339,147.3884466,0.0002);
   graph->SetPoint(340,147.4457282,0.0002);
   graph->SetPoint(341,147.5030097,0.0002);
   graph->SetPoint(342,147.5602913,0.0002);
   graph->SetPoint(343,147.6175728,0.0002);
   graph->SetPoint(344,147.6748544,0.0002);
   graph->SetPoint(345,147.7321359,0.0002);
   graph->SetPoint(346,147.7894175,0.0002);
   graph->SetPoint(347,147.846699,0.0002);
   graph->SetPoint(348,147.9039806,0.0002);
   graph->SetPoint(349,147.9612621,0.0002);
   graph->SetPoint(350,148.0185437,0.0002);
   graph->SetPoint(351,148.0758252,0.0002);
   graph->SetPoint(352,148.1331068,0.0002);
   graph->SetPoint(353,148.1903883,0.0002);
   graph->SetPoint(354,148.2476699,0.0002);
   graph->SetPoint(355,148.3049515,0.0002);
   graph->SetPoint(356,148.362233,0.0002);
   graph->SetPoint(357,148.4195146,0.0002);
   graph->SetPoint(358,148.4767961,0.0002);
   graph->SetPoint(359,148.5340777,0.0002);
   graph->SetPoint(360,148.5913592,0.0002);
   graph->SetPoint(361,148.6486408,0.0002);
   graph->SetPoint(362,148.7059223,0.0002);
   graph->SetPoint(363,148.7632039,0.0002);
   graph->SetPoint(364,148.8204854,0.0002);
   graph->SetPoint(365,148.877767,0.0002);
   graph->SetPoint(366,148.9350485,0.0002);
   graph->SetPoint(367,148.9923301,0.0002);
   graph->SetPoint(368,149.0496117,0.0002);
   graph->SetPoint(369,149.1068932,0.0002);
   graph->SetPoint(370,149.1641748,0.0002);
   graph->SetPoint(371,149.2214563,0.0002);
   graph->SetPoint(372,149.2787379,0.0002);
   graph->SetPoint(373,149.3360194,0.0002);
   graph->SetPoint(374,149.393301,0.0002);
   graph->SetPoint(375,149.4505825,0.0002);
   graph->SetPoint(376,149.5078641,0.0002);
   graph->SetPoint(377,149.5651456,0.0002);
   graph->SetPoint(378,149.6224272,0.0002);
   graph->SetPoint(379,149.6797087,0.0002);
   graph->SetPoint(380,149.7369903,0.0002);
   graph->SetPoint(381,149.7942718,0.0002);
   graph->SetPoint(382,149.8515534,0.0002);
   graph->SetPoint(383,149.908835,0.0002);
   graph->SetPoint(384,149.9661165,0.0002);
   graph->SetPoint(385,150.0233981,0.0002);
   graph->SetPoint(386,150.0806796,0.0002);
   graph->SetPoint(387,150.1379612,0.0002);
   graph->SetPoint(388,150.1952427,0.0002);
   graph->SetPoint(389,150.2525243,0.0002);
   graph->SetPoint(390,150.3098058,0.0002);
   graph->SetPoint(391,150.3670874,0.0002);
   graph->SetPoint(392,150.4243689,0.0002);
   graph->SetPoint(393,150.4816505,0.0002);
   graph->SetPoint(394,150.538932,0.0002);
   graph->SetPoint(395,150.5962136,0.0002);
   graph->SetPoint(396,150.6534951,0.0002);
   graph->SetPoint(397,150.7107767,0.0002);
   graph->SetPoint(398,150.7680583,0.0002);
   graph->SetPoint(399,150.8253398,0.0002);
   graph->SetPoint(400,150.8826214,0.0002);
   graph->SetPoint(401,150.9399029,0.0002);
   graph->SetPoint(402,150.9971845,0.0002);
   graph->SetPoint(403,151.054466,0.0002);
   graph->SetPoint(404,151.1117476,0.0002);
   graph->SetPoint(405,151.1690291,0.0002);
   graph->SetPoint(406,151.2263107,0.0002);
   graph->SetPoint(407,151.2835922,0.0002);
   graph->SetPoint(408,151.3408738,0.0002);
   graph->SetPoint(409,151.3981553,0.0002);
   graph->SetPoint(410,151.4554369,0.0002);
   graph->SetPoint(411,151.5127184,0.0002);
   
   TH1F *Graph_DeltaM_bkg1 = new TH1F("Graph_DeltaM_bkg1","Projection of weighted sum of RS components",412,138.5192,152.8208);
   Graph_DeltaM_bkg1->SetMinimum(0);
   Graph_DeltaM_bkg1->SetMaximum(7462.876);
   Graph_DeltaM_bkg1->SetDirectory(0);
   Graph_DeltaM_bkg1->SetStats(0);
   Graph_DeltaM_bkg1->SetFillColor(1);
   Graph_DeltaM_bkg1->SetLineWidth(2);
   Graph_DeltaM_bkg1->SetMarkerStyle(20);
   Graph_DeltaM_bkg1->SetMarkerSize(0.5);
   Graph_DeltaM_bkg1->GetXaxis()->SetNdivisions(505);
   Graph_DeltaM_bkg1->GetXaxis()->SetLabelFont(133);
   Graph_DeltaM_bkg1->GetXaxis()->SetLabelOffset(0.015);
   Graph_DeltaM_bkg1->GetXaxis()->SetLabelSize(19);
   Graph_DeltaM_bkg1->GetXaxis()->SetTitleSize(19);
   Graph_DeltaM_bkg1->GetXaxis()->SetTitleOffset(3);
   Graph_DeltaM_bkg1->GetXaxis()->SetTitleFont(133);
   Graph_DeltaM_bkg1->GetYaxis()->SetNdivisions(507);
   Graph_DeltaM_bkg1->GetYaxis()->SetLabelFont(133);
   Graph_DeltaM_bkg1->GetYaxis()->SetLabelSize(19);
   Graph_DeltaM_bkg1->GetYaxis()->SetTitleSize(19);
   Graph_DeltaM_bkg1->GetYaxis()->SetTitleFont(133);
   Graph_DeltaM_bkg1->GetZaxis()->SetLabelFont(133);
   Graph_DeltaM_bkg1->GetZaxis()->SetLabelSize(19);
   Graph_DeltaM_bkg1->GetZaxis()->SetTitleSize(19);
   Graph_DeltaM_bkg1->GetZaxis()->SetTitleFont(133);
   graph->SetHistogram(Graph_DeltaM_bkg1);
   
   graph->Draw("F");
   
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(200);
   grae->SetName("DataF");
   grae->SetTitle("Histogram of data2D_binned_plot__DTFdeltaM");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.5);
   grae->SetPoint(0,139.7995,738.7502);
   grae->SetPointError(0,0.0295,0.0295,26.73516,26.73516);
   grae->SetPoint(1,139.8585,830.5596);
   grae->SetPointError(1,0.0295,0.0295,27.26025,27.26025);
   grae->SetPoint(2,139.9175,899.0642);
   grae->SetPointError(2,0.0295,0.0295,28.94475,28.94475);
   grae->SetPoint(3,139.9765,1001.94);
   grae->SetPointError(3,0.0295,0.0295,29.96045,29.96045);
   grae->SetPoint(4,140.0355,1076.578);
   grae->SetPointError(4,0.0295,0.0295,31.32517,31.32517);
   grae->SetPoint(5,140.0945,1238.906);
   grae->SetPointError(5,0.0295,0.0295,34.96519,34.96519);
   grae->SetPoint(6,140.1535,1228.35);
   grae->SetPointError(6,0.0295,0.0295,33.16334,33.16334);
   grae->SetPoint(7,140.2125,1287.398);
   grae->SetPointError(7,0.0295,0.0295,33.91209,33.91209);
   grae->SetPoint(8,140.2715,1453.176);
   grae->SetPointError(8,0.0295,0.0295,37.80175,37.80175);
   grae->SetPoint(9,140.3305,1496.617);
   grae->SetPointError(9,0.0295,0.0295,38.0642,38.0642);
   grae->SetPoint(10,140.3895,1492.107);
   grae->SetPointError(10,0.0295,0.0295,37.02554,37.02554);
   grae->SetPoint(11,140.4485,1630.19);
   grae->SetPointError(11,0.0295,0.0295,40.528,40.528);
   grae->SetPoint(12,140.5075,1592.562);
   grae->SetPointError(12,0.0295,0.0295,38.71889,38.71889);
   grae->SetPoint(13,140.5665,1646.424);
   grae->SetPointError(13,0.0295,0.0295,39.61203,39.61203);
   grae->SetPoint(14,140.6255,1716.196);
   grae->SetPointError(14,0.0295,0.0295,40.83735,40.83735);
   grae->SetPoint(15,140.6845,1874.683);
   grae->SetPointError(15,0.0295,0.0295,42.11699,42.11699);
   grae->SetPoint(16,140.7435,1806.052);
   grae->SetPointError(16,0.0295,0.0295,41.70697,41.70697);
   grae->SetPoint(17,140.8025,1864.117);
   grae->SetPointError(17,0.0295,0.0295,41.55941,41.55941);
   grae->SetPoint(18,140.8615,1941.84);
   grae->SetPointError(18,0.0295,0.0295,42.68136,42.68136);
   grae->SetPoint(19,140.9205,1965.322);
   grae->SetPointError(19,0.0295,0.0295,42.9832,42.9832);
   grae->SetPoint(20,140.9795,2032.488);
   grae->SetPointError(20,0.0295,0.0295,43.65702,43.65702);
   grae->SetPoint(21,141.0385,2060.687);
   grae->SetPointError(21,0.0295,0.0295,43.72373,43.72373);
   grae->SetPoint(22,141.0975,2107.633);
   grae->SetPointError(22,0.0295,0.0295,45.04346,45.04346);
   grae->SetPoint(23,141.1565,2265.456);
   grae->SetPointError(23,0.0295,0.0295,47.20916,47.20916);
   grae->SetPoint(24,141.2155,2291.396);
   grae->SetPointError(24,0.0295,0.0295,47.33472,47.33472);
   grae->SetPoint(25,141.2745,2272.72);
   grae->SetPointError(25,0.0295,0.0295,45.30851,45.30851);
   grae->SetPoint(26,141.3335,2268.571);
   grae->SetPointError(26,0.0295,0.0295,46.58466,46.58466);
   grae->SetPoint(27,141.3925,2317.388);
   grae->SetPointError(27,0.0295,0.0295,46.98195,46.98195);
   grae->SetPoint(28,141.4515,2414.213);
   grae->SetPointError(28,0.0295,0.0295,47.77235,47.77235);
   grae->SetPoint(29,141.5105,2445.469);
   grae->SetPointError(29,0.0295,0.0295,48.61916,48.61916);
   grae->SetPoint(30,141.5695,2460.988);
   grae->SetPointError(30,0.0295,0.0295,48.02669,48.02669);
   grae->SetPoint(31,141.6285,2594.56);
   grae->SetPointError(31,0.0295,0.0295,51.00064,51.00064);
   grae->SetPoint(32,141.6875,2682.544);
   grae->SetPointError(32,0.0295,0.0295,51.17106,51.17106);
   grae->SetPoint(33,141.7465,2700.368);
   grae->SetPointError(33,0.0295,0.0295,51.61716,51.61716);
   grae->SetPoint(34,141.8055,2769.481);
   grae->SetPointError(34,0.0295,0.0295,52.35154,52.35154);
   grae->SetPoint(35,141.8645,2764.207);
   grae->SetPointError(35,0.0295,0.0295,53.17763,53.17763);
   grae->SetPoint(36,141.9235,2790.439);
   grae->SetPointError(36,0.0295,0.0295,53.21173,53.21173);
   grae->SetPoint(37,141.9825,2950.671);
   grae->SetPointError(37,0.0295,0.0295,55.82198,55.82198);
   grae->SetPoint(38,142.0415,2920.634);
   grae->SetPointError(38,0.0295,0.0295,54.34465,54.34465);
   grae->SetPoint(39,142.1005,2924.922);
   grae->SetPointError(39,0.0295,0.0295,52.76051,52.76051);
   grae->SetPoint(40,142.1595,3021.075);
   grae->SetPointError(40,0.0295,0.0295,53.86889,53.86889);
   grae->SetPoint(41,142.2185,3029.703);
   grae->SetPointError(41,0.0295,0.0295,54.98942,54.98942);
   grae->SetPoint(42,142.2775,3160.622);
   grae->SetPointError(42,0.0295,0.0295,56.71938,56.71938);
   grae->SetPoint(43,142.3365,3132.273);
   grae->SetPointError(43,0.0295,0.0295,55.60956,55.60956);
   grae->SetPoint(44,142.3955,3220.442);
   grae->SetPointError(44,0.0295,0.0295,56.28205,56.28205);
   grae->SetPoint(45,142.4545,3365.984);
   grae->SetPointError(45,0.0295,0.0295,59.71703,59.71703);
   grae->SetPoint(46,142.5135,3288.704);
   grae->SetPointError(46,0.0295,0.0295,57.73085,57.73085);
   grae->SetPoint(47,142.5725,3321.17);
   grae->SetPointError(47,0.0295,0.0295,58.54225,58.54225);
   grae->SetPoint(48,142.6315,3556.396);
   grae->SetPointError(48,0.0295,0.0295,61.07804,61.07804);
   grae->SetPoint(49,142.6905,3440.519);
   grae->SetPointError(49,0.0295,0.0295,58.86766,58.86766);
   grae->SetPoint(50,142.7495,3484.263);
   grae->SetPointError(50,0.0295,0.0295,59.27954,59.27954);
   grae->SetPoint(51,142.8085,3565.341);
   grae->SetPointError(51,0.0295,0.0295,60.13165,60.13165);
   grae->SetPoint(52,142.8675,3719.015);
   grae->SetPointError(52,0.0295,0.0295,62.47574,62.47574);
   grae->SetPoint(53,142.9265,3709.996);
   grae->SetPointError(53,0.0295,0.0295,61.70238,61.70238);
   grae->SetPoint(54,142.9855,3836.124);
   grae->SetPointError(54,0.0295,0.0295,63.10357,63.10357);
   grae->SetPoint(55,143.0445,3891.276);
   grae->SetPointError(55,0.0295,0.0295,63.5644,63.5644);
   grae->SetPoint(56,143.1035,3793.809);
   grae->SetPointError(56,0.0295,0.0295,60.78231,60.78231);
   grae->SetPoint(57,143.1625,3949.401);
   grae->SetPointError(57,0.0295,0.0295,63.77828,63.77828);
   grae->SetPoint(58,143.2215,3968.909);
   grae->SetPointError(58,0.0295,0.0295,63.86413,63.86413);
   grae->SetPoint(59,143.2805,4143.36);
   grae->SetPointError(59,0.0295,0.0295,65.13377,65.13377);
   grae->SetPoint(60,143.3395,3968.723);
   grae->SetPointError(60,0.0295,0.0295,62.35282,62.35282);
   grae->SetPoint(61,143.3985,4048.787);
   grae->SetPointError(61,0.0295,0.0295,63.95894,63.95894);
   grae->SetPoint(62,143.4575,4368.83);
   grae->SetPointError(62,0.0295,0.0295,66.89691,66.89691);
   grae->SetPoint(63,143.5165,4355.039);
   grae->SetPointError(63,0.0295,0.0295,66.37003,66.37003);
   grae->SetPoint(64,143.5755,4419.348);
   grae->SetPointError(64,0.0295,0.0295,67.66011,67.66011);
   grae->SetPoint(65,143.6345,4591.792);
   grae->SetPointError(65,0.0295,0.0295,69.20959,69.20959);
   grae->SetPoint(66,143.6935,4546.741);
   grae->SetPointError(66,0.0295,0.0295,67.99609,67.99609);
   grae->SetPoint(67,143.7525,4782.448);
   grae->SetPointError(67,0.0295,0.0295,69.59746,69.59746);
   grae->SetPoint(68,143.8115,4870.548);
   grae->SetPointError(68,0.0295,0.0295,70.75663,70.75663);
   grae->SetPoint(69,143.8705,5075.584);
   grae->SetPointError(69,0.0295,0.0295,73.083,73.083);
   grae->SetPoint(70,143.9295,5114.188);
   grae->SetPointError(70,0.0295,0.0295,72.65525,72.65525);
   grae->SetPoint(71,143.9885,5235.952);
   grae->SetPointError(71,0.0295,0.0295,73.13194,73.13194);
   grae->SetPoint(72,144.0475,5594.583);
   grae->SetPointError(72,0.0295,0.0295,76.27897,76.27897);
   grae->SetPoint(73,144.1065,5738.89);
   grae->SetPointError(73,0.0295,0.0295,76.64119,76.64119);
   grae->SetPoint(74,144.1655,5918.421);
   grae->SetPointError(74,0.0295,0.0295,77.3232,77.3232);
   grae->SetPoint(75,144.2245,6016.647);
   grae->SetPointError(75,0.0295,0.0295,77.2868,77.2868);
   grae->SetPoint(76,144.2835,6328.912);
   grae->SetPointError(76,0.0295,0.0295,80.20303,80.20303);
   grae->SetPoint(77,144.3425,6728.812);
   grae->SetPointError(77,0.0295,0.0295,81.79051,81.79051);
   grae->SetPoint(78,144.4015,7464.89);
   grae->SetPointError(78,0.0295,0.0295,87.23122,87.23122);
   grae->SetPoint(79,144.4605,7796.237);
   grae->SetPointError(79,0.0295,0.0295,87.14421,87.14421);
   grae->SetPoint(80,144.5195,8701.192);
   grae->SetPointError(80,0.0295,0.0295,92.26685,92.26685);
   grae->SetPoint(81,144.5785,9516.541);
   grae->SetPointError(81,0.0295,0.0295,97.03172,97.03172);
   grae->SetPoint(82,144.6375,10680.19);
   grae->SetPointError(82,0.0295,0.0295,102.1425,102.1425);
   grae->SetPoint(83,144.6965,12168.29);
   grae->SetPointError(83,0.0295,0.0295,107.2118,107.2118);
   grae->SetPoint(84,144.7555,13970.09);
   grae->SetPointError(84,0.0295,0.0295,114.6522,114.6522);
   grae->SetPoint(85,144.8145,16763.54);
   grae->SetPointError(85,0.0295,0.0295,122.8106,122.8106);
   grae->SetPoint(86,144.8735,20773.74);
   grae->SetPointError(86,0.0295,0.0295,137.5945,137.5945);
   grae->SetPoint(87,144.9325,26052.74);
   grae->SetPointError(87,0.0295,0.0295,151.7396,151.7396);
   grae->SetPoint(88,144.9915,33439.53);
   grae->SetPointError(88,0.0295,0.0295,172.1378,172.1378);
   grae->SetPoint(89,145.0505,43322.86);
   grae->SetPointError(89,0.0295,0.0295,194.8135,194.8135);
   grae->SetPoint(90,145.1095,57380.48);
   grae->SetPointError(90,0.0295,0.0295,224.8093,224.8093);
   grae->SetPoint(91,145.1685,74336.71);
   grae->SetPointError(91,0.0295,0.0295,255.9811,255.9811);
   grae->SetPoint(92,145.2275,94855.72);
   grae->SetPointError(92,0.0295,0.0295,291.2534,291.2534);
   grae->SetPoint(93,145.2865,117417.9);
   grae->SetPointError(93,0.0295,0.0295,326.2965,326.2965);
   grae->SetPoint(94,145.3455,135517.9);
   grae->SetPointError(94,0.0295,0.0295,351.8229,351.8229);
   grae->SetPoint(95,145.4045,148271.6);
   grae->SetPointError(95,0.0295,0.0295,371.7798,371.7798);
   grae->SetPoint(96,145.4635,151140.9);
   grae->SetPointError(96,0.0295,0.0295,377.9597,377.9597);
   grae->SetPoint(97,145.5225,142163.9);
   grae->SetPointError(97,0.0295,0.0295,368.2256,368.2256);
   grae->SetPoint(98,145.5815,125459.6);
   grae->SetPointError(98,0.0295,0.0295,345.8923,345.8923);
   grae->SetPoint(99,145.6405,104308.8);
   grae->SetPointError(99,0.0295,0.0295,314.7097,314.7097);
   grae->SetPoint(100,145.6995,83524.09);
   grae->SetPointError(100,0.0295,0.0295,281.842,281.842);
   grae->SetPoint(101,145.7585,64250.6);
   grae->SetPointError(101,0.0295,0.0295,246.5672,246.5672);
   grae->SetPoint(102,145.8175,49024.24);
   grae->SetPointError(102,0.0295,0.0295,213.78,213.78);
   grae->SetPoint(103,145.8765,37518.87);
   grae->SetPointError(103,0.0295,0.0295,187.0127,187.0127);
   grae->SetPoint(104,145.9355,29251.09);
   grae->SetPointError(104,0.0295,0.0295,165.9183,165.9183);
   grae->SetPoint(105,145.9945,23085.52);
   grae->SetPointError(105,0.0295,0.0295,146.7727,146.7727);
   grae->SetPoint(106,146.0535,19279.27);
   grae->SetPointError(106,0.0295,0.0295,135.9253,135.9253);
   grae->SetPoint(107,146.1125,15893.35);
   grae->SetPointError(107,0.0295,0.0295,123.8212,123.8212);
   grae->SetPoint(108,146.1715,13708.47);
   grae->SetPointError(108,0.0295,0.0295,115.1836,115.1836);
   grae->SetPoint(109,146.2305,12408.13);
   grae->SetPointError(109,0.0295,0.0295,111.5086,111.5086);
   grae->SetPoint(110,146.2895,10835.76);
   grae->SetPointError(110,0.0295,0.0295,104.5769,104.5769);
   grae->SetPoint(111,146.3485,10094.46);
   grae->SetPointError(111,0.0295,0.0295,102.0074,102.0074);
   grae->SetPoint(112,146.4075,9351.688);
   grae->SetPointError(112,0.0295,0.0295,98.97781,98.97781);
   grae->SetPoint(113,146.4665,8660.025);
   grae->SetPointError(113,0.0295,0.0295,95.40837,95.40837);
   grae->SetPoint(114,146.5255,8445.447);
   grae->SetPointError(114,0.0295,0.0295,95.61489,95.61489);
   grae->SetPoint(115,146.5845,7853.078);
   grae->SetPointError(115,0.0295,0.0295,90.8672,90.8672);
   grae->SetPoint(116,146.6435,7729.985);
   grae->SetPointError(116,0.0295,0.0295,91.55036,91.55036);
   grae->SetPoint(117,146.7025,7495.515);
   grae->SetPointError(117,0.0295,0.0295,89.77771,89.77771);
   grae->SetPoint(118,146.7615,7337.577);
   grae->SetPointError(118,0.0295,0.0295,90.12392,90.12392);
   grae->SetPoint(119,146.8205,7069.534);
   grae->SetPointError(119,0.0295,0.0295,88.72736,88.72736);
   grae->SetPoint(120,146.8795,6900.959);
   grae->SetPointError(120,0.0295,0.0295,87.90199,87.90199);
   grae->SetPoint(121,146.9385,6951.709);
   grae->SetPointError(121,0.0295,0.0295,88.80128,88.80128);
   grae->SetPoint(122,146.9975,6832.048);
   grae->SetPointError(122,0.0295,0.0295,88.07755,88.07755);
   grae->SetPoint(123,147.0565,6648.701);
   grae->SetPointError(123,0.0295,0.0295,86.58388,86.58388);
   grae->SetPoint(124,147.1155,6657.592);
   grae->SetPointError(124,0.0295,0.0295,87.31296,87.31296);
   grae->SetPoint(125,147.1745,6700.683);
   grae->SetPointError(125,0.0295,0.0295,87.58912,87.58912);
   grae->SetPoint(126,147.2335,6546.78);
   grae->SetPointError(126,0.0295,0.0295,86.23245,86.23245);
   grae->SetPoint(127,147.2925,6390.108);
   grae->SetPointError(127,0.0295,0.0295,85.04305,85.04305);
   grae->SetPoint(128,147.3515,6441.793);
   grae->SetPointError(128,0.0295,0.0295,86.63045,86.63045);
   grae->SetPoint(129,147.4105,6349.74);
   grae->SetPointError(129,0.0295,0.0295,86.04071,86.04071);
   grae->SetPoint(130,147.4695,6466.574);
   grae->SetPointError(130,0.0295,0.0295,86.4596,86.4596);
   grae->SetPoint(131,147.5285,6394.934);
   grae->SetPointError(131,0.0295,0.0295,86.11291,86.11291);
   grae->SetPoint(132,147.5875,6398.726);
   grae->SetPointError(132,0.0295,0.0295,87.1768,87.1768);
   grae->SetPoint(133,147.6465,6231.204);
   grae->SetPointError(133,0.0295,0.0295,84.89591,84.89591);
   grae->SetPoint(134,147.7055,6314.075);
   grae->SetPointError(134,0.0295,0.0295,85.3237,85.3237);
   grae->SetPoint(135,147.7645,6336.762);
   grae->SetPointError(135,0.0295,0.0295,86.23364,86.23364);
   grae->SetPoint(136,147.8235,6392.822);
   grae->SetPointError(136,0.0295,0.0295,87.82483,87.82483);
   grae->SetPoint(137,147.8825,6230.353);
   grae->SetPointError(137,0.0295,0.0295,85.53076,85.53076);
   grae->SetPoint(138,147.9415,6258.492);
   grae->SetPointError(138,0.0295,0.0295,85.92004,85.92004);
   grae->SetPoint(139,148.0005,6164.26);
   grae->SetPointError(139,0.0295,0.0295,85.119,85.119);
   grae->SetPoint(140,148.0595,6167.016);
   grae->SetPointError(140,0.0295,0.0295,86.01762,86.01762);
   grae->SetPoint(141,148.1185,6211.046);
   grae->SetPointError(141,0.0295,0.0295,85.71988,85.71988);
   grae->SetPoint(142,148.1775,6233.903);
   grae->SetPointError(142,0.0295,0.0295,86.46465,86.46465);
   grae->SetPoint(143,148.2365,6208.222);
   grae->SetPointError(143,0.0295,0.0295,85.69074,85.69074);
   grae->SetPoint(144,148.2955,6366.637);
   grae->SetPointError(144,0.0295,0.0295,88.45007,88.45007);
   grae->SetPoint(145,148.3545,6270.971);
   grae->SetPointError(145,0.0295,0.0295,87.3129,87.3129);
   grae->SetPoint(146,148.4135,6092.209);
   grae->SetPointError(146,0.0295,0.0295,84.78231,84.78231);
   grae->SetPoint(147,148.4725,6134.526);
   grae->SetPointError(147,0.0295,0.0295,85.65447,85.65447);
   grae->SetPoint(148,148.5315,6269.455);
   grae->SetPointError(148,0.0295,0.0295,87.44458,87.44458);
   grae->SetPoint(149,148.5905,6110.472);
   grae->SetPointError(149,0.0295,0.0295,85.54244,85.54244);
   grae->SetPoint(150,148.6495,6272.508);
   grae->SetPointError(150,0.0295,0.0295,88.07147,88.07147);
   grae->SetPoint(151,148.7085,6153.773);
   grae->SetPointError(151,0.0295,0.0295,86.08386,86.08386);
   grae->SetPoint(152,148.7675,6261.43);
   grae->SetPointError(152,0.0295,0.0295,87.48285,87.48285);
   grae->SetPoint(153,148.8265,6187.998);
   grae->SetPointError(153,0.0295,0.0295,86.94269,86.94269);
   grae->SetPoint(154,148.8855,6217.315);
   grae->SetPointError(154,0.0295,0.0295,86.77382,86.77382);
   grae->SetPoint(155,148.9445,6308.7);
   grae->SetPointError(155,0.0295,0.0295,88.16758,88.16758);
   grae->SetPoint(156,149.0035,6328.477);
   grae->SetPointError(156,0.0295,0.0295,88.28456,88.28456);
   grae->SetPoint(157,149.0625,6328.165);
   grae->SetPointError(157,0.0295,0.0295,88.69231,88.69231);
   grae->SetPoint(158,149.1215,6384.568);
   grae->SetPointError(158,0.0295,0.0295,88.38308,88.38308);
   grae->SetPoint(159,149.1805,6231.834);
   grae->SetPointError(159,0.0295,0.0295,87.69278,87.69278);
   grae->SetPoint(160,149.2395,6168.104);
   grae->SetPointError(160,0.0295,0.0295,87.05763,87.05763);
   grae->SetPoint(161,149.2985,6289.08);
   grae->SetPointError(161,0.0295,0.0295,88.83362,88.83362);
   grae->SetPoint(162,149.3575,6210.882);
   grae->SetPointError(162,0.0295,0.0295,87.37733,87.37733);
   grae->SetPoint(163,149.4165,6148.992);
   grae->SetPointError(163,0.0295,0.0295,86.89508,86.89508);
   grae->SetPoint(164,149.4755,6239.382);
   grae->SetPointError(164,0.0295,0.0295,88.0478,88.0478);
   grae->SetPoint(165,149.5345,6286.618);
   grae->SetPointError(165,0.0295,0.0295,88.72922,88.72922);
   grae->SetPoint(166,149.5935,6430.338);
   grae->SetPointError(166,0.0295,0.0295,89.17916,89.17916);
   grae->SetPoint(167,149.6525,6330.547);
   grae->SetPointError(167,0.0295,0.0295,88.5919,88.5919);
   grae->SetPoint(168,149.7115,6528.784);
   grae->SetPointError(168,0.0295,0.0295,90.57612,90.57612);
   grae->SetPoint(169,149.7705,6233.772);
   grae->SetPointError(169,0.0295,0.0295,87.19234,87.19234);
   grae->SetPoint(170,149.8295,6541.374);
   grae->SetPointError(170,0.0295,0.0295,91.58879,91.58879);
   grae->SetPoint(171,149.8885,6283.497);
   grae->SetPointError(171,0.0295,0.0295,89.10388,89.10388);
   grae->SetPoint(172,149.9475,6349.358);
   grae->SetPointError(172,0.0295,0.0295,88.62052,88.62052);
   grae->SetPoint(173,150.0065,6341.364);
   grae->SetPointError(173,0.0295,0.0295,88.33609,88.33609);
   grae->SetPoint(174,150.0655,6297.089);
   grae->SetPointError(174,0.0295,0.0295,89.82067,89.82067);
   grae->SetPoint(175,150.1245,6374.484);
   grae->SetPointError(175,0.0295,0.0295,89.54261,89.54261);
   grae->SetPoint(176,150.1835,6370.646);
   grae->SetPointError(176,0.0295,0.0295,89.45406,89.45406);
   grae->SetPoint(177,150.2425,6539.334);
   grae->SetPointError(177,0.0295,0.0295,91.27605,91.27605);
   grae->SetPoint(178,150.3015,6415.312);
   grae->SetPointError(178,0.0295,0.0295,88.5421,88.5421);
   grae->SetPoint(179,150.3605,6577.649);
   grae->SetPointError(179,0.0295,0.0295,92.13661,92.13661);
   grae->SetPoint(180,150.4195,6411.618);
   grae->SetPointError(180,0.0295,0.0295,90.33589,90.33589);
   grae->SetPoint(181,150.4785,6464.803);
   grae->SetPointError(181,0.0295,0.0295,89.85478,89.85478);
   grae->SetPoint(182,150.5375,6368.435);
   grae->SetPointError(182,0.0295,0.0295,90.16245,90.16245);
   grae->SetPoint(183,150.5965,6497.041);
   grae->SetPointError(183,0.0295,0.0295,91.35355,91.35355);
   grae->SetPoint(184,150.6555,6519.82);
   grae->SetPointError(184,0.0295,0.0295,91.4521,91.4521);
   grae->SetPoint(185,150.7145,6552.044);
   grae->SetPointError(185,0.0295,0.0295,91.4182,91.4182);
   grae->SetPoint(186,150.7735,6368.174);
   grae->SetPointError(186,0.0295,0.0295,90.05964,90.05964);
   grae->SetPoint(187,150.8325,6417.625);
   grae->SetPointError(187,0.0295,0.0295,90.48058,90.48058);
   grae->SetPoint(188,150.8915,6574.88);
   grae->SetPointError(188,0.0295,0.0295,91.46161,91.46161);
   grae->SetPoint(189,150.9505,6450.031);
   grae->SetPointError(189,0.0295,0.0295,90.3154,90.3154);
   grae->SetPoint(190,151.0095,6523.297);
   grae->SetPointError(190,0.0295,0.0295,91.28287,91.28287);
   grae->SetPoint(191,151.0685,6527.077);
   grae->SetPointError(191,0.0295,0.0295,91.45413,91.45413);
   grae->SetPoint(192,151.1275,6540.207);
   grae->SetPointError(192,0.0295,0.0295,92.29593,92.29593);
   grae->SetPoint(193,151.1865,6388.922);
   grae->SetPointError(193,0.0295,0.0295,90.30369,90.30369);
   grae->SetPoint(194,151.2455,6543.692);
   grae->SetPointError(194,0.0295,0.0295,91.83559,91.83559);
   grae->SetPoint(195,151.3045,6494.564);
   grae->SetPointError(195,0.0295,0.0295,91.80992,91.80992);
   grae->SetPoint(196,151.3635,6642.868);
   grae->SetPointError(196,0.0295,0.0295,93.42205,93.42205);
   grae->SetPoint(197,151.4225,6762.838);
   grae->SetPointError(197,0.0295,0.0295,93.62538,93.62538);
   grae->SetPoint(198,151.4815,6466.396);
   grae->SetPointError(198,0.0295,0.0295,91.53624,91.53624);
   grae->SetPoint(199,151.5405,6505.424);
   grae->SetPointError(199,0.0295,0.0295,91.77689,91.77689);
   
   TH1F *Graph_DataF1 = new TH1F("Graph_DataF1","Histogram of data2D_binned_plot__DTFdeltaM",200,138.59,152.75);
   Graph_DataF1->SetMinimum(0);
   Graph_DataF1->SetMaximum(166599.5);
   Graph_DataF1->SetDirectory(0);
   Graph_DataF1->SetStats(0);
   Graph_DataF1->SetFillColor(1);
   Graph_DataF1->SetLineWidth(2);
   Graph_DataF1->SetMarkerStyle(20);
   Graph_DataF1->SetMarkerSize(0.5);
   Graph_DataF1->GetXaxis()->SetNdivisions(505);
   Graph_DataF1->GetXaxis()->SetLabelFont(133);
   Graph_DataF1->GetXaxis()->SetLabelOffset(0.015);
   Graph_DataF1->GetXaxis()->SetLabelSize(19);
   Graph_DataF1->GetXaxis()->SetTitleSize(19);
   Graph_DataF1->GetXaxis()->SetTitleOffset(3);
   Graph_DataF1->GetXaxis()->SetTitleFont(133);
   Graph_DataF1->GetYaxis()->SetNdivisions(507);
   Graph_DataF1->GetYaxis()->SetLabelFont(133);
   Graph_DataF1->GetYaxis()->SetLabelSize(19);
   Graph_DataF1->GetYaxis()->SetTitleSize(19);
   Graph_DataF1->GetYaxis()->SetTitleFont(133);
   Graph_DataF1->GetZaxis()->SetLabelFont(133);
   Graph_DataF1->GetZaxis()->SetLabelSize(19);
   Graph_DataF1->GetZaxis()->SetTitleSize(19);
   Graph_DataF1->GetZaxis()->SetTitleFont(133);
   grae->SetHistogram(Graph_DataF1);
   
   grae->Draw("p");
   
   graph = new TGraph(230);
   graph->SetName("DeltaM_signal");
   graph->SetTitle("Projection of weighted sum of RS components");
   graph->SetFillColor(1);
   graph->SetLineColor(2);
   graph->SetLineStyle(2);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   graph->SetPoint(0,139.711,0);
   graph->SetPoint(1,139.77,0.03268964835);
   graph->SetPoint(2,139.829,0.04110469787);
   graph->SetPoint(3,139.888,0.05156591357);
   graph->SetPoint(4,139.947,0.06453926438);
   graph->SetPoint(5,140.006,0.08058892054);
   graph->SetPoint(6,140.065,0.1003960655);
   graph->SetPoint(7,140.124,0.1247808875);
   graph->SetPoint(8,140.183,0.1547281964);
   graph->SetPoint(9,140.242,0.1914171594);
   graph->SetPoint(10,140.301,0.2362556901);
   graph->SetPoint(11,140.36,0.2909200729);
   graph->SetPoint(12,140.419,0.3574004493);
   graph->SetPoint(13,140.478,0.4380528309);
   graph->SetPoint(14,140.537,0.5356583443);
   graph->SetPoint(15,140.596,0.6534904409);
   graph->SetPoint(16,140.655,0.7953908315);
   graph->SetPoint(17,140.714,0.965854915);
   graph->SetPoint(18,140.773,1.170127472);
   graph->SetPoint(19,140.832,1.414309377);
   graph->SetPoint(20,140.891,1.705476051);
   graph->SetPoint(21,140.95,2.051808313);
   graph->SetPoint(22,141.009,2.462736212);
   graph->SetPoint(23,141.068,2.949096304);
   graph->SetPoint(24,141.127,3.523302705);
   graph->SetPoint(25,141.186,4.199532046);
   graph->SetPoint(26,141.245,4.993922272);
   graph->SetPoint(27,141.304,5.924784934);
   graph->SetPoint(28,141.363,7.012830334);
   graph->SetPoint(29,141.422,8.281404533);
   graph->SetPoint(30,141.481,9.756736831);
   graph->SetPoint(31,141.54,11.46819588);
   graph->SetPoint(32,141.599,13.44855213);
   graph->SetPoint(33,141.658,15.73424374);
   graph->SetPoint(34,141.717,18.36564259);
   graph->SetPoint(35,141.776,21.38731628);
   graph->SetPoint(36,141.835,24.8482817);
   graph->SetPoint(37,141.894,28.80224471);
   graph->SetPoint(38,141.953,33.3078202);
   graph->SetPoint(39,142.012,38.428726);
   graph->SetPoint(40,142.071,44.23394355);
   graph->SetPoint(41,142.13,50.79783782);
   graph->SetPoint(42,142.189,58.20022832);
   graph->SetPoint(43,142.248,66.52640282);
   graph->SetPoint(44,142.307,75.86706509);
   graph->SetPoint(45,142.366,86.31820779);
   graph->SetPoint(46,142.425,97.98090176);
   graph->SetPoint(47,142.484,110.9609931);
   graph->SetPoint(48,142.543,125.3686998);
   graph->SetPoint(49,142.602,141.3181007);
   graph->SetPoint(50,142.661,158.9265091);
   graph->SetPoint(51,142.72,178.3137274);
   graph->SetPoint(52,142.779,199.6011761);
   graph->SetPoint(53,142.838,222.9108973);
   graph->SetPoint(54,142.897,248.3644319);
   graph->SetPoint(55,142.956,276.081573);
   graph->SetPoint(56,143.015,306.1790062);
   graph->SetPoint(57,143.074,338.7688518);
   graph->SetPoint(58,143.133,373.9571419);
   graph->SetPoint(59,143.192,411.842291);
   graph->SetPoint(60,143.251,452.513669);
   graph->SetPoint(61,143.31,496.0504813);
   graph->SetPoint(62,143.369,542.5213239);
   graph->SetPoint(63,143.428,591.9850782);
   graph->SetPoint(64,143.487,644.4943015);
   graph->SetPoint(65,143.546,700.1030743);
   graph->SetPoint(66,143.605,758.8825118);
   graph->SetPoint(67,143.664,820.9489996);
   graph->SetPoint(68,143.723,886.5128014);
   graph->SetPoint(69,143.782,955.958072);
   graph->SetPoint(70,143.841,1029.969348);
   graph->SetPoint(71,143.9,1109.723812);
   graph->SetPoint(72,143.959,1197.172023);
   graph->SetPoint(73,144.018,1295.43076);
   graph->SetPoint(74,144.077,1409.307706);
   graph->SetPoint(75,144.136,1545.96609);
   graph->SetPoint(76,144.195,1715.715104);
   graph->SetPoint(77,144.254,1932.877129);
   graph->SetPoint(78,144.313,2216.636678);
   graph->SetPoint(79,144.372,2591.726847);
   graph->SetPoint(80,144.431,3088.781662);
   graph->SetPoint(81,144.49,3744.239665);
   graph->SetPoint(82,144.549,4599.966214);
   graph->SetPoint(83,144.608,5703.536215);
   graph->SetPoint(84,144.667,7111.748497);
   graph->SetPoint(85,144.726,8902.563109);
   graph->SetPoint(86,144.785,11203.27062);
   graph->SetPoint(87,144.844,14241.8459);
   graph->SetPoint(88,144.8735,16154.00609);
   graph->SetPoint(89,144.903,18417.77692);
   graph->SetPoint(90,144.9325,21120.06581);
   graph->SetPoint(91,144.962,24362.58869);
   graph->SetPoint(92,144.9915,28258.14512);
   graph->SetPoint(93,145.021,32923.53272);
   graph->SetPoint(94,145.0505,38468.7013);
   graph->SetPoint(95,145.08,44982.25823);
   graph->SetPoint(96,145.1095,52514.13562);
   graph->SetPoint(97,145.139,61057.03209);
   graph->SetPoint(98,145.1685,70529.00577);
   graph->SetPoint(99,145.198,80760.13771);
   graph->SetPoint(100,145.257,102352.8097);
   graph->SetPoint(101,145.2865,112929.1632);
   graph->SetPoint(102,145.316,122735.6473);
   graph->SetPoint(103,145.33075,127195.5354);
   graph->SetPoint(104,145.3455,131279.3545);
   graph->SetPoint(105,145.36025,134930.3809);
   graph->SetPoint(106,145.375,138096.4554);
   graph->SetPoint(107,145.38975,140731.2784);
   graph->SetPoint(108,145.4045,142795.5861);
   graph->SetPoint(109,145.41925,144258.1692);
   graph->SetPoint(110,145.434,145096.6936);
   graph->SetPoint(111,145.44875,145298.2944);
   graph->SetPoint(112,145.4635,144859.9206);
   graph->SetPoint(113,145.47825,143788.4169);
   graph->SetPoint(114,145.493,142100.3402);
   graph->SetPoint(115,145.50775,139821.517);
   graph->SetPoint(116,145.5225,136986.3589);
   graph->SetPoint(117,145.53725,133636.9624);
   graph->SetPoint(118,145.552,129822.0243);
   graph->SetPoint(119,145.56675,125595.6152);
   graph->SetPoint(120,145.5815,121015.8516);
   graph->SetPoint(121,145.611,111040.6614);
   graph->SetPoint(122,145.67,89536.58988);
   graph->SetPoint(123,145.6995,78898.09178);
   graph->SetPoint(124,145.729,68812.57899);
   graph->SetPoint(125,145.7585,59525.96731);
   graph->SetPoint(126,145.788,51190.481);
   graph->SetPoint(127,145.8175,43872.46176);
   graph->SetPoint(128,145.847,37566.73084);
   graph->SetPoint(129,145.8765,32214.43548);
   graph->SetPoint(130,145.906,27721.53803);
   graph->SetPoint(131,145.9355,23975.70603);
   graph->SetPoint(132,145.965,20860.14661);
   graph->SetPoint(133,145.9945,18263.72017);
   graph->SetPoint(134,146.024,16087.33662);
   graph->SetPoint(135,146.083,12674.98424);
   graph->SetPoint(136,146.142,10134.64265);
   graph->SetPoint(137,146.201,8178.015057);
   graph->SetPoint(138,146.26,6644.682599);
   graph->SetPoint(139,146.319,5441.332725);
   graph->SetPoint(140,146.378,4504.764219);
   graph->SetPoint(141,146.437,3784.426402);
   graph->SetPoint(142,146.496,3236.302234);
   graph->SetPoint(143,146.555,2821.759619);
   graph->SetPoint(144,146.614,2507.844443);
   graph->SetPoint(145,146.673,2267.538413);
   graph->SetPoint(146,146.732,2079.581039);
   graph->SetPoint(147,146.791,1927.895698);
   graph->SetPoint(148,146.85,1800.784333);
   graph->SetPoint(149,146.909,1690.0511);
   graph->SetPoint(150,146.968,1590.170447);
   graph->SetPoint(151,147.027,1497.566137);
   graph->SetPoint(152,147.086,1410.027926);
   graph->SetPoint(153,147.145,1326.265386);
   graph->SetPoint(154,147.204,1245.58274);
   graph->SetPoint(155,147.263,1167.651926);
   graph->SetPoint(156,147.322,1092.360423);
   graph->SetPoint(157,147.381,1019.712991);
   graph->SetPoint(158,147.44,949.7705577);
   graph->SetPoint(159,147.499,882.6136558);
   graph->SetPoint(160,147.558,818.3214829);
   graph->SetPoint(161,147.617,756.9605952);
   graph->SetPoint(162,147.676,698.5793491);
   graph->SetPoint(163,147.735,643.2056904);
   graph->SetPoint(164,147.794,590.8468457);
   graph->SetPoint(165,147.853,541.4900749);
   graph->SetPoint(166,147.912,495.1040039);
   graph->SetPoint(167,147.971,451.6402655);
   graph->SetPoint(168,148.03,411.0352936);
   graph->SetPoint(169,148.089,373.2121799);
   graph->SetPoint(170,148.148,338.0825357);
   graph->SetPoint(171,148.207,305.548323);
   graph->SetPoint(172,148.266,275.5036251);
   graph->SetPoint(173,148.325,247.836339);
   graph->SetPoint(174,148.384,222.4297713);
   graph->SetPoint(175,148.443,199.1641269);
   graph->SetPoint(176,148.502,177.9178816);
   graph->SetPoint(177,148.561,158.5690304);
   graph->SetPoint(178,148.62,140.9962107);
   graph->SetPoint(179,148.679,125.0796968);
   graph->SetPoint(180,148.738,110.7022674);
   graph->SetPoint(181,148.797,97.74994913);
   graph->SetPoint(182,148.856,86.11263937);
   graph->SetPoint(183,148.915,75.68461532);
   graph->SetPoint(184,148.974,66.36493474);
   graph->SetPoint(185,149.033,58.05773676);
   graph->SetPoint(186,149.092,50.67245068);
   graph->SetPoint(187,149.151,44.12392139);
   graph->SetPoint(188,149.21,38.33246013);
   graph->SetPoint(189,149.269,33.22382959);
   graph->SetPoint(190,149.328,28.72917178);
   graph->SetPoint(191,149.387,24.7848874);
   graph->SetPoint(192,149.446,21.3324744);
   graph->SetPoint(193,149.505,18.3183337);
   graph->SetPoint(194,149.564,15.69354871);
   graph->SetPoint(195,149.623,13.41364552);
   graph->SetPoint(196,149.682,11.43833925);
   graph->SetPoint(197,149.741,9.73127207);
   graph->SetPoint(198,149.8,8.259747325);
   graph->SetPoint(199,149.859,6.994463781);
   graph->SetPoint(200,149.918,5.909253449);
   graph->SetPoint(201,149.977,4.980825751);
   graph->SetPoint(202,150.036,4.188520363);
   graph->SetPoint(203,150.095,3.514070554);
   graph->SetPoint(204,150.154,2.94137839);
   graph->SetPoint(205,150.213,2.456302808);
   graph->SetPoint(206,150.272,2.046461182);
   graph->SetPoint(207,150.331,1.70104471);
   graph->SetPoint(208,150.39,1.410647715);
   graph->SetPoint(209,150.449,1.167110688);
   graph->SetPoint(210,150.508,0.9633767728);
   graph->SetPoint(211,150.567,0.7933611995);
   graph->SetPoint(212,150.626,0.6518331089);
   graph->SetPoint(213,150.685,0.5343090884);
   graph->SetPoint(214,150.744,0.4369577091);
   graph->SetPoint(215,150.803,0.3565143066);
   graph->SetPoint(216,150.862,0.290205236);
   graph->SetPoint(217,150.921,0.2356808326);
   graph->SetPoint(218,150.98,0.1909563193);
   graph->SetPoint(219,151.039,0.1543599294);
   graph->SetPoint(220,151.098,0.1244875402);
   graph->SetPoint(221,151.157,0.1001631541);
   graph->SetPoint(222,151.216,0.08040460146);
   graph->SetPoint(223,151.275,0.06439388602);
   graph->SetPoint(224,151.334,0.05145163718);
   graph->SetPoint(225,151.393,0.04101517882);
   graph->SetPoint(226,151.452,0.03261976899);
   graph->SetPoint(227,151.511,0.02588260759);
   graph->SetPoint(228,151.57,0.02048925013);
   graph->SetPoint(229,151.629,0.02048925013);
   
   TH1F *Graph_DeltaM_signal2 = new TH1F("Graph_DeltaM_signal2","Projection of weighted sum of RS components",230,138.5192,152.8208);
   Graph_DeltaM_signal2->SetMinimum(0);
   Graph_DeltaM_signal2->SetMaximum(159828.1);
   Graph_DeltaM_signal2->SetDirectory(0);
   Graph_DeltaM_signal2->SetStats(0);
   Graph_DeltaM_signal2->SetFillColor(1);
   Graph_DeltaM_signal2->SetLineWidth(2);
   Graph_DeltaM_signal2->SetMarkerStyle(20);
   Graph_DeltaM_signal2->SetMarkerSize(0.5);
   Graph_DeltaM_signal2->GetXaxis()->SetNdivisions(505);
   Graph_DeltaM_signal2->GetXaxis()->SetLabelFont(133);
   Graph_DeltaM_signal2->GetXaxis()->SetLabelOffset(0.015);
   Graph_DeltaM_signal2->GetXaxis()->SetLabelSize(19);
   Graph_DeltaM_signal2->GetXaxis()->SetTitleSize(19);
   Graph_DeltaM_signal2->GetXaxis()->SetTitleOffset(3);
   Graph_DeltaM_signal2->GetXaxis()->SetTitleFont(133);
   Graph_DeltaM_signal2->GetYaxis()->SetNdivisions(507);
   Graph_DeltaM_signal2->GetYaxis()->SetLabelFont(133);
   Graph_DeltaM_signal2->GetYaxis()->SetLabelSize(19);
   Graph_DeltaM_signal2->GetYaxis()->SetTitleSize(19);
   Graph_DeltaM_signal2->GetYaxis()->SetTitleFont(133);
   Graph_DeltaM_signal2->GetZaxis()->SetLabelFont(133);
   Graph_DeltaM_signal2->GetZaxis()->SetLabelSize(19);
   Graph_DeltaM_signal2->GetZaxis()->SetTitleSize(19);
   Graph_DeltaM_signal2->GetZaxis()->SetTitleFont(133);
   graph->SetHistogram(Graph_DeltaM_signal2);
   
   graph->Draw("l");
   
   graph = new TGraph(233);
   graph->SetName("DeltaM_PDF_DstPlus");
   graph->SetTitle("Projection of weighted sum of RS components");
   graph->SetFillColor(1);
   graph->SetLineColor(4);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   graph->SetPoint(0,139.711,0);
   graph->SetPoint(1,139.711,626.7110994);
   graph->SetPoint(2,139.77,626.7110994);
   graph->SetPoint(3,139.829,735.2049255);
   graph->SetPoint(4,139.888,834.4223568);
   graph->SetPoint(5,139.947,926.6624479);
   graph->SetPoint(6,140.006,1013.38328);
   graph->SetPoint(7,140.065,1095.582015);
   graph->SetPoint(8,140.124,1173.978264);
   graph->SetPoint(9,140.183,1249.112766);
   graph->SetPoint(10,140.242,1321.404907);
   graph->SetPoint(11,140.301,1391.188366);
   graph->SetPoint(12,140.36,1458.734309);
   graph->SetPoint(13,140.419,1524.267087);
   graph->SetPoint(14,140.478,1587.97523);
   graph->SetPoint(15,140.537,1650.019359);
   graph->SetPoint(16,140.596,1710.538027);
   graph->SetPoint(17,140.655,1769.65214);
   graph->SetPoint(18,140.714,1827.468342);
   graph->SetPoint(19,140.773,1884.081693);
   graph->SetPoint(20,140.832,1939.577791);
   graph->SetPoint(21,140.891,1994.034506);
   graph->SetPoint(22,140.95,2047.523414);
   graph->SetPoint(23,141.009,2100.110992);
   graph->SetPoint(24,141.068,2151.859654);
   graph->SetPoint(25,141.127,2202.828635);
   graph->SetPoint(26,141.186,2253.074786);
   graph->SetPoint(27,141.245,2302.653273);
   graph->SetPoint(28,141.304,2351.618225);
   graph->SetPoint(29,141.363,2400.023317);
   graph->SetPoint(30,141.422,2447.922331);
   graph->SetPoint(31,141.481,2495.369662);
   graph->SetPoint(32,141.54,2542.420819);
   graph->SetPoint(33,141.599,2589.132882);
   graph->SetPoint(34,141.658,2635.56495);
   graph->SetPoint(35,141.717,2681.778564);
   graph->SetPoint(36,141.776,2727.838103);
   graph->SetPoint(37,141.835,2773.81116);
   graph->SetPoint(38,141.894,2819.768891);
   graph->SetPoint(39,141.953,2865.786328);
   graph->SetPoint(40,142.012,2911.94266);
   graph->SetPoint(41,142.071,2958.321472);
   graph->SetPoint(42,142.13,3005.010928);
   graph->SetPoint(43,142.189,3052.103909);
   graph->SetPoint(44,142.248,3099.69808);
   graph->SetPoint(45,142.307,3147.895889);
   graph->SetPoint(46,142.366,3196.804484);
   graph->SetPoint(47,142.425,3246.535546);
   graph->SetPoint(48,142.484,3297.205022);
   graph->SetPoint(49,142.543,3348.932758);
   graph->SetPoint(50,142.602,3401.842014);
   graph->SetPoint(51,142.661,3456.058877);
   graph->SetPoint(52,142.72,3511.711529);
   graph->SetPoint(53,142.779,3568.92941);
   graph->SetPoint(54,142.838,3627.842242);
   graph->SetPoint(55,142.897,3688.578921);
   graph->SetPoint(56,142.956,3751.266298);
   graph->SetPoint(57,143.015,3816.027829);
   graph->SetPoint(58,143.074,3882.982139);
   graph->SetPoint(59,143.133,3952.241511);
   graph->SetPoint(60,143.192,4023.910373);
   graph->SetPoint(61,143.251,4098.083882);
   graph->SetPoint(62,143.31,4174.846816);
   graph->SetPoint(63,143.369,4254.273141);
   graph->SetPoint(64,143.428,4336.426918);
   graph->SetPoint(65,143.487,4421.3657);
   graph->SetPoint(66,143.546,4509.148391);
   graph->SetPoint(67,143.605,4599.850766);
   graph->SetPoint(68,143.664,4693.593712);
   graph->SetPoint(69,143.723,4790.591847);
   graph->SetPoint(70,143.782,4891.233537);
   graph->SetPoint(71,143.841,4996.207394);
   graph->SetPoint(72,143.9,5106.694548);
   graph->SetPoint(73,143.959,5224.649383);
   graph->SetPoint(74,144.018,5353.192383);
   graph->SetPoint(75,144.077,5497.134825);
   graph->SetPoint(76,144.136,5663.643425);
   graph->SetPoint(77,144.195,5863.030756);
   graph->SetPoint(78,144.254,6109.622485);
   graph->SetPoint(79,144.313,6422.606315);
   graph->SetPoint(80,144.372,6826.718441);
   graph->SetPoint(81,144.431,7352.595903);
   graph->SetPoint(82,144.49,8036.680169);
   graph->SetPoint(83,144.549,8920.839449);
   graph->SetPoint(84,144.608,10052.65142);
   graph->SetPoint(85,144.667,11488.91761);
   graph->SetPoint(86,144.726,13307.60069);
   graph->SetPoint(87,144.785,15635.9938);
   graph->SetPoint(88,144.844,18702.0743);
   graph->SetPoint(89,144.8735,20627.92021);
   graph->SetPoint(90,144.903,22905.33257);
   graph->SetPoint(91,144.9325,25621.2191);
   graph->SetPoint(92,144.962,28877.29602);
   graph->SetPoint(93,144.9915,32786.36317);
   graph->SetPoint(94,145.021,37465.21845);
   graph->SetPoint(95,145.0505,43023.81196);
   graph->SetPoint(96,145.08,49550.75135);
   graph->SetPoint(97,145.1095,57095.96898);
   graph->SetPoint(98,145.139,65652.16376);
   graph->SetPoint(99,145.1685,75137.39408);
   graph->SetPoint(100,145.198,85381.74126);
   graph->SetPoint(101,145.257,107000.7205);
   graph->SetPoint(102,145.2865,117590.1667);
   graph->SetPoint(103,145.316,127409.7029);
   graph->SetPoint(104,145.33075,131876.102);
   graph->SetPoint(105,145.3455,135966.4222);
   graph->SetPoint(106,145.36025,139623.9396);
   graph->SetPoint(107,145.375,142796.4953);
   graph->SetPoint(108,145.38975,145437.7894);
   graph->SetPoint(109,145.4045,147508.5585);
   graph->SetPoint(110,145.41925,148977.5931);
   graph->SetPoint(111,145.434,149822.5591);
   graph->SetPoint(112,145.44875,150030.5917);
   graph->SetPoint(113,145.4635,149598.64);
   graph->SetPoint(114,145.47825,148533.5487);
   graph->SetPoint(115,145.493,146851.8747);
   graph->SetPoint(116,145.50775,144579.4444);
   graph->SetPoint(117,145.5225,141750.6697);
   graph->SetPoint(118,145.53725,138407.6468);
   graph->SetPoint(119,145.552,134599.0729);
   graph->SetPoint(120,145.56675,130379.0184);
   graph->SetPoint(121,145.5815,125805.5998);
   graph->SetPoint(122,145.611,115843.0711);
   graph->SetPoint(123,145.67,94364.2096);
   graph->SetPoint(124,145.6995,83738.26032);
   graph->SetPoint(125,145.729,73665.2592);
   graph->SetPoint(126,145.7585,64391.12227);
   graph->SetPoint(127,145.788,56068.07396);
   graph->SetPoint(128,145.8175,48762.45621);
   graph->SetPoint(129,145.847,42469.09046);
   graph->SetPoint(130,145.8765,37129.12417);
   graph->SetPoint(131,145.906,32648.51986);
   graph->SetPoint(132,145.9355,28914.94531);
   graph->SetPoint(133,145.965,25811.60781);
   graph->SetPoint(134,145.9945,23227.36799);
   graph->SetPoint(135,146.024,21063.13592);
   graph->SetPoint(136,146.083,17674.98188);
   graph->SetPoint(137,146.142,15158.70039);
   graph->SetPoint(138,146.201,13225.99614);
   graph->SetPoint(139,146.26,11716.45171);
   graph->SetPoint(140,146.319,10536.75595);
   graph->SetPoint(141,146.378,9623.709045);
   graph->SetPoint(142,146.437,8926.761676);
   graph->SetPoint(143,146.496,8401.898137);
   graph->SetPoint(144,146.555,8010.487642);
   graph->SetPoint(145,146.614,7719.577362);
   graph->SetPoint(146,146.673,7502.150267);
   graph->SetPoint(147,146.732,7336.947102);
   graph->SetPoint(148,146.791,7207.89246);
   graph->SetPoint(149,146.85,7103.289478);
   graph->SetPoint(150,146.909,7014.943482);
   graph->SetPoint(151,146.968,6937.330072);
   graph->SetPoint(152,147.027,6866.87414);
   graph->SetPoint(153,147.086,6801.366552);
   graph->SetPoint(154,147.145,6739.517971);
   graph->SetPoint(155,147.204,6680.633691);
   graph->SetPoint(156,147.263,6624.386706);
   graph->SetPoint(157,147.322,6570.665528);
   graph->SetPoint(158,147.381,6519.475936);
   graph->SetPoint(159,147.44,6470.879859);
   graph->SetPoint(160,147.499,6424.958814);
   graph->SetPoint(161,147.558,6381.792967);
   graph->SetPoint(162,147.617,6341.449826);
   graph->SetPoint(163,147.676,6303.978685);
   graph->SetPoint(164,147.735,6269.408412);
   graph->SetPoint(165,147.794,6237.74714);
   graph->SetPoint(166,147.853,6208.983021);
   graph->SetPoint(167,147.912,6183.085562);
   graph->SetPoint(168,147.971,6160.007259);
   graph->SetPoint(169,148.03,6139.685399);
   graph->SetPoint(170,148.089,6122.043911);
   graph->SetPoint(171,148.148,6106.995233);
   graph->SetPoint(172,148.207,6094.44214);
   graph->SetPoint(173,148.266,6084.279517);
   graph->SetPoint(174,148.325,6076.39605);
   graph->SetPoint(175,148.384,6070.675823);
   graph->SetPoint(176,148.443,6066.999806);
   graph->SetPoint(177,148.502,6065.247232);
   graph->SetPoint(178,148.561,6065.296838);
   graph->SetPoint(179,148.62,6067.027995);
   graph->SetPoint(180,148.679,6070.321702);
   graph->SetPoint(181,148.738,6075.061448);
   graph->SetPoint(182,148.797,6081.133963);
   graph->SetPoint(183,148.856,6088.429838);
   graph->SetPoint(184,148.915,6096.844032);
   graph->SetPoint(185,148.974,6106.276278);
   graph->SetPoint(186,149.033,6116.631378);
   graph->SetPoint(187,149.092,6127.819418);
   graph->SetPoint(188,149.151,6139.755889);
   graph->SetPoint(189,149.21,6152.361741);
   graph->SetPoint(190,149.269,6165.563365);
   graph->SetPoint(191,149.328,6179.292525);
   graph->SetPoint(192,149.387,6193.486234);
   graph->SetPoint(193,149.446,6208.086595);
   graph->SetPoint(194,149.505,6223.040606);
   graph->SetPoint(195,149.564,6238.299941);
   graph->SetPoint(196,149.623,6253.820706);
   graph->SetPoint(197,149.682,6269.563192);
   graph->SetPoint(198,149.741,6285.491608);
   graph->SetPoint(199,149.8,6301.573818);
   graph->SetPoint(200,149.859,6317.781072);
   graph->SetPoint(201,149.918,6334.08775);
   graph->SetPoint(202,149.977,6350.471101);
   graph->SetPoint(203,150.036,6366.910996);
   graph->SetPoint(204,150.095,6383.389696);
   graph->SetPoint(205,150.154,6399.891623);
   graph->SetPoint(206,150.213,6416.403149);
   graph->SetPoint(207,150.272,6432.912399);
   graph->SetPoint(208,150.331,6449.409067);
   graph->SetPoint(209,150.39,6465.884242);
   graph->SetPoint(210,150.449,6482.330254);
   graph->SetPoint(211,150.508,6498.740531);
   graph->SetPoint(212,150.567,6515.109467);
   graph->SetPoint(213,150.626,6531.432303);
   graph->SetPoint(214,150.685,6547.705025);
   graph->SetPoint(215,150.744,6563.924262);
   graph->SetPoint(216,150.803,6580.087207);
   graph->SetPoint(217,150.862,6596.191538);
   graph->SetPoint(218,150.921,6612.235353);
   graph->SetPoint(219,150.98,6628.217108);
   graph->SetPoint(220,151.039,6644.135569);
   graph->SetPoint(221,151.098,6659.989763);
   graph->SetPoint(222,151.157,6675.778943);
   graph->SetPoint(223,151.216,6691.502549);
   graph->SetPoint(224,151.275,6707.16018);
   graph->SetPoint(225,151.334,6722.751571);
   graph->SetPoint(226,151.393,6738.27657);
   graph->SetPoint(227,151.452,6753.735115);
   graph->SetPoint(228,151.511,6769.127225);
   graph->SetPoint(229,151.57,6784.452981);
   graph->SetPoint(230,151.57,6784.452981);
   graph->SetPoint(231,151.629,6784.452981);
   graph->SetPoint(232,151.629,0);
   
   TH1F *Graph_DeltaM_PDF_DstPlus3 = new TH1F("Graph_DeltaM_PDF_DstPlus3","Projection of weighted sum of RS components",233,138.5192,152.8208);
   Graph_DeltaM_PDF_DstPlus3->SetMinimum(0);
   Graph_DeltaM_PDF_DstPlus3->SetMaximum(165033.7);
   Graph_DeltaM_PDF_DstPlus3->SetDirectory(0);
   Graph_DeltaM_PDF_DstPlus3->SetStats(0);
   Graph_DeltaM_PDF_DstPlus3->SetFillColor(1);
   Graph_DeltaM_PDF_DstPlus3->SetLineWidth(2);
   Graph_DeltaM_PDF_DstPlus3->SetMarkerStyle(20);
   Graph_DeltaM_PDF_DstPlus3->SetMarkerSize(0.5);
   Graph_DeltaM_PDF_DstPlus3->GetXaxis()->SetNdivisions(505);
   Graph_DeltaM_PDF_DstPlus3->GetXaxis()->SetLabelFont(133);
   Graph_DeltaM_PDF_DstPlus3->GetXaxis()->SetLabelOffset(0.015);
   Graph_DeltaM_PDF_DstPlus3->GetXaxis()->SetLabelSize(19);
   Graph_DeltaM_PDF_DstPlus3->GetXaxis()->SetTitleSize(19);
   Graph_DeltaM_PDF_DstPlus3->GetXaxis()->SetTitleOffset(3);
   Graph_DeltaM_PDF_DstPlus3->GetXaxis()->SetTitleFont(133);
   Graph_DeltaM_PDF_DstPlus3->GetYaxis()->SetNdivisions(507);
   Graph_DeltaM_PDF_DstPlus3->GetYaxis()->SetLabelFont(133);
   Graph_DeltaM_PDF_DstPlus3->GetYaxis()->SetLabelSize(19);
   Graph_DeltaM_PDF_DstPlus3->GetYaxis()->SetTitleSize(19);
   Graph_DeltaM_PDF_DstPlus3->GetYaxis()->SetTitleFont(133);
   Graph_DeltaM_PDF_DstPlus3->GetZaxis()->SetLabelFont(133);
   Graph_DeltaM_PDF_DstPlus3->GetZaxis()->SetLabelSize(19);
   Graph_DeltaM_PDF_DstPlus3->GetZaxis()->SetTitleSize(19);
   Graph_DeltaM_PDF_DstPlus3->GetZaxis()->SetTitleFont(133);
   graph->SetHistogram(Graph_DeltaM_PDF_DstPlus3);
   
   graph->Draw("l");
   
   TH1D *frame_29acfbb0__2 = new TH1D("frame_29acfbb0__2","deltaM_full",200,139.77,151.57);
   frame_29acfbb0__2->SetBinContent(1,159094.8);
   frame_29acfbb0__2->SetMinimum(0.0001);
   frame_29acfbb0__2->SetMaximum(159094.8);
   frame_29acfbb0__2->SetEntries(1);
   frame_29acfbb0__2->SetDirectory(0);
   frame_29acfbb0__2->SetStats(0);
   frame_29acfbb0__2->SetFillColor(1);
   frame_29acfbb0__2->SetLineWidth(2);
   frame_29acfbb0__2->SetMarkerStyle(20);
   frame_29acfbb0__2->SetMarkerSize(0.5);
   frame_29acfbb0__2->GetXaxis()->SetTitle("#it{#delta}#it{m}#kern[0.05]{[MeV/c^{2}]}");
   frame_29acfbb0__2->GetXaxis()->SetNoExponent();
   frame_29acfbb0__2->GetXaxis()->SetNdivisions(505);
   frame_29acfbb0__2->GetXaxis()->SetLabelFont(133);
   frame_29acfbb0__2->GetXaxis()->SetLabelOffset(0.015);
   frame_29acfbb0__2->GetXaxis()->SetLabelSize(19);
   frame_29acfbb0__2->GetXaxis()->SetTitleSize(19);
   frame_29acfbb0__2->GetXaxis()->SetTitleFont(133);
   frame_29acfbb0__2->GetYaxis()->SetTitle("Candidates / ( 0.059 MeV/c^{2})");
   frame_29acfbb0__2->GetYaxis()->SetNdivisions(507);
   frame_29acfbb0__2->GetYaxis()->SetLabelFont(133);
   frame_29acfbb0__2->GetYaxis()->SetLabelSize(19);
   frame_29acfbb0__2->GetYaxis()->SetTitleSize(19);
   frame_29acfbb0__2->GetYaxis()->SetTitleOffset(1.1);
   frame_29acfbb0__2->GetYaxis()->SetTitleFont(133);
   frame_29acfbb0__2->GetZaxis()->SetLabelFont(133);
   frame_29acfbb0__2->GetZaxis()->SetLabelSize(19);
   frame_29acfbb0__2->GetZaxis()->SetTitleSize(19);
   frame_29acfbb0__2->GetZaxis()->SetTitleFont(133);
   frame_29acfbb0__2->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.7,0.4,0.99,0.7,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(133);
   leg->SetTextSize(19);
   leg->SetLineColor(1);
   leg->SetLineStyle(0);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("DataP","Data","pl");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(0.5);
   entry->SetTextFont(133);
   entry=leg->AddEntry("DeltaM_PDF_DstPlus","Total","l");
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   entry=leg->AddEntry("DeltaM_signal","Signal","l");
   entry->SetLineColor(2);
   entry->SetLineStyle(2);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   entry=leg->AddEntry("DeltaM_bkg","Bkg.","f");
   entry->SetFillColor(8);
   entry->SetFillStyle(1001);
   entry->SetLineColor(8);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.25,0.7,0.4,0.8,"NBNDC");
   pt->SetFillColor(0);
   pt->SetFillStyle(4000);
   pt->SetLineWidth(2);
   pt->SetTextFont(133);
   pt->SetTextSize(19);
   TText *text = pt->AddText("#it{D}^{0}#rightarrow #it{K}^{+}#it{K}^{#font[122]{-}}");
   pt->Draw();
   
   pt = new TPaveText(0.7,0.7,0.81,0.8,"NBNDC");
   pt->SetFillColor(0);
   pt->SetFillStyle(4000);
   pt->SetLineWidth(2);
   pt->SetTextFont(133);
   pt->SetTextSize(19);
   text = pt->AddText("LHCb");
   pt->Draw();
   fullCanv->Modified();
   fullCanv->cd();
   fullCanv->SetSelected(fullCanv);
}


==> Fig1b.C <==
{
//=========Macro generated from canvas: fullCanv/
//=========  (Fri Oct 21 14:23:13 2016) by ROOT version5.34/25
   TCanvas *fullCanv = new TCanvas("fullCanv", "",0,0,400,300);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   fullCanv->SetHighLightColor(2);
   fullCanv->Range(137.5575,-57789.05,152.3075,282146.5);
   fullCanv->SetFillColor(0);
   fullCanv->SetBorderMode(0);
   fullCanv->SetBorderSize(2);
   fullCanv->SetTickx(1);
   fullCanv->SetTicky(1);
   fullCanv->SetLeftMargin(0.15);
   fullCanv->SetRightMargin(0.05);
   fullCanv->SetBottomMargin(0.17);
   fullCanv->SetFrameLineWidth(2);
   fullCanv->SetFrameBorderMode(0);
   fullCanv->SetFrameLineWidth(2);
   fullCanv->SetFrameBorderMode(0);
   
   TH1D *frame_c52cbcf0__1 = new TH1D("frame_c52cbcf0__1","deltaM_full",200,139.77,151.57);
   frame_c52cbcf0__1->SetBinContent(1,248152.9);
   frame_c52cbcf0__1->SetMinimum(0.0001);
   frame_c52cbcf0__1->SetMaximum(248152.9);
   frame_c52cbcf0__1->SetEntries(1);
   frame_c52cbcf0__1->SetDirectory(0);
   frame_c52cbcf0__1->SetStats(0);
   frame_c52cbcf0__1->SetFillColor(1);
   frame_c52cbcf0__1->SetLineWidth(2);
   frame_c52cbcf0__1->SetMarkerStyle(20);
   frame_c52cbcf0__1->SetMarkerSize(0.5);
   frame_c52cbcf0__1->GetXaxis()->SetTitle("#it{#delta}#it{m}#kern[0.05]{[MeV/c^{2}]}");
   frame_c52cbcf0__1->GetXaxis()->SetNoExponent();
   frame_c52cbcf0__1->GetXaxis()->SetNdivisions(505);
   frame_c52cbcf0__1->GetXaxis()->SetLabelFont(133);
   frame_c52cbcf0__1->GetXaxis()->SetLabelOffset(0.015);
   frame_c52cbcf0__1->GetXaxis()->SetLabelSize(19);
   frame_c52cbcf0__1->GetXaxis()->SetTitleSize(19);
   frame_c52cbcf0__1->GetXaxis()->SetTitleFont(133);
   frame_c52cbcf0__1->GetYaxis()->SetTitle("Candidates / ( 0.059 MeV/c^{2})");
   frame_c52cbcf0__1->GetYaxis()->SetNdivisions(507);
   frame_c52cbcf0__1->GetYaxis()->SetLabelFont(133);
   frame_c52cbcf0__1->GetYaxis()->SetLabelSize(19);
   frame_c52cbcf0__1->GetYaxis()->SetTitleSize(19);
   frame_c52cbcf0__1->GetYaxis()->SetTitleOffset(1.1);
   frame_c52cbcf0__1->GetYaxis()->SetTitleFont(133);
   frame_c52cbcf0__1->GetZaxis()->SetLabelFont(133);
   frame_c52cbcf0__1->GetZaxis()->SetLabelSize(19);
   frame_c52cbcf0__1->GetZaxis()->SetTitleSize(19);
   frame_c52cbcf0__1->GetZaxis()->SetTitleFont(133);
   frame_c52cbcf0__1->Draw("FUNC");
   
   TGraph *graph = new TGraph(412);
   graph->SetName("DeltaM_bkg");
   graph->SetTitle("Projection of weighted sum of RS components");
   graph->SetFillColor(8);
   graph->SetLineColor(8);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   graph->SetPoint(0,139.711,0);
   graph->SetPoint(1,139.711,399.9665888);
   graph->SetPoint(2,139.77,399.9665888);
   graph->SetPoint(3,139.829,474.9379184);
   graph->SetPoint(4,139.888,544.3351983);
   graph->SetPoint(5,139.947,609.5134648);
   graph->SetPoint(6,140.006,671.3385793);
   graph->SetPoint(7,140.065,730.4062198);
   graph->SetPoint(8,140.124,787.1483066);
   graph->SetPoint(9,140.183,841.8906181);
   graph->SetPoint(10,140.242,894.886542);
   graph->SetPoint(11,140.301,946.3380769);
   graph->SetPoint(12,140.36,996.4095411);
   graph->SetPoint(13,140.419,1045.236877);
   graph->SetPoint(14,140.478,1092.934173);
   graph->SetPoint(15,140.537,1139.598361);
   graph->SetPoint(16,140.596,1185.31268);
   graph->SetPoint(17,140.655,1230.149285);
   graph->SetPoint(18,140.714,1274.171238);
   graph->SetPoint(19,140.773,1317.434066);
   graph->SetPoint(20,140.832,1359.986983);
   graph->SetPoint(21,140.891,1401.873868);
   graph->SetPoint(22,140.95,1443.134056);
   graph->SetPoint(23,141.009,1483.802978);
   graph->SetPoint(24,141.068,1523.912699);
   graph->SetPoint(25,141.127,1563.492348);
   graph->SetPoint(26,141.186,1602.568497);
   graph->SetPoint(27,141.245,1641.165464);
   graph->SetPoint(28,141.304,1679.305576);
   graph->SetPoint(29,141.363,1717.009401);
   graph->SetPoint(30,141.422,1754.29593);
   graph->SetPoint(31,141.481,1791.182753);
   graph->SetPoint(32,141.54,1827.686196);
   graph->SetPoint(33,141.599,1863.821449);
   graph->SetPoint(34,141.658,1899.602678);
   graph->SetPoint(35,141.717,1935.043118);
   graph->SetPoint(36,141.776,1970.155157);
   graph->SetPoint(37,141.835,2004.950415);
   graph->SetPoint(38,141.894,2039.439808);
   graph->SetPoint(39,141.953,2073.633608);
   graph->SetPoint(40,142.012,2107.541495);
   graph->SetPoint(41,142.071,2141.172607);
   graph->SetPoint(42,142.13,2174.535579);
   graph->SetPoint(43,142.189,2207.638584);
   graph->SetPoint(44,142.248,2240.489369);
   graph->SetPoint(45,142.307,2273.09528);
   graph->SetPoint(46,142.366,2305.463297);
   graph->SetPoint(47,142.425,2337.600059);
   graph->SetPoint(48,142.484,2369.511884);
   graph->SetPoint(49,142.543,2401.204793);
   graph->SetPoint(50,142.602,2432.684529);
   graph->SetPoint(51,142.661,2463.956574);
   graph->SetPoint(52,142.72,2495.02617);
   graph->SetPoint(53,142.779,2525.898327);
   graph->SetPoint(54,142.838,2556.577842);
   graph->SetPoint(55,142.897,2587.069312);
   graph->SetPoint(56,142.956,2617.377142);
   graph->SetPoint(57,143.015,2647.50556);
   graph->SetPoint(58,143.074,2677.458625);
   graph->SetPoint(59,143.133,2707.240238);
   graph->SetPoint(60,143.192,2736.854147);
   graph->SetPoint(61,143.251,2766.303962);
   graph->SetPoint(62,143.31,2795.593154);
   graph->SetPoint(63,143.369,2824.725071);
   graph->SetPoint(64,143.428,2853.702937);
   graph->SetPoint(65,143.487,2882.529861);
   graph->SetPoint(66,143.546,2911.208847);
   graph->SetPoint(67,143.605,2939.742789);
   graph->SetPoint(68,143.664,2968.134489);
   graph->SetPoint(69,143.723,2996.386651);
   graph->SetPoint(70,143.782,3024.50189);
   graph->SetPoint(71,143.841,3052.482738);
   graph->SetPoint(72,143.9,3080.331643);
   graph->SetPoint(73,143.959,3108.050976);
   graph->SetPoint(74,144.018,3135.643036);
   graph->SetPoint(75,144.077,3163.110049);
   graph->SetPoint(76,144.136,3190.454172);
   graph->SetPoint(77,144.195,3217.677501);
   graph->SetPoint(78,144.254,3244.782065);
   graph->SetPoint(79,144.313,3271.769838);
   graph->SetPoint(80,144.372,3298.642735);
   graph->SetPoint(81,144.431,3325.402615);
   graph->SetPoint(82,144.49,3352.051286);
   graph->SetPoint(83,144.549,3378.590506);
   graph->SetPoint(84,144.608,3405.021983);
   graph->SetPoint(85,144.667,3431.347379);
   graph->SetPoint(86,144.726,3457.568312);
   graph->SetPoint(87,144.785,3483.686356);
   graph->SetPoint(88,144.844,3509.703045);
   graph->SetPoint(89,144.903,3535.61987);
   graph->SetPoint(90,144.962,3561.438287);
   graph->SetPoint(91,145.021,3587.159713);
   graph->SetPoint(92,145.08,3612.785531);
   graph->SetPoint(93,145.139,3638.317087);
   graph->SetPoint(94,145.198,3663.755696);
   graph->SetPoint(95,145.257,3689.102639);
   graph->SetPoint(96,145.316,3714.359169);
   graph->SetPoint(97,145.375,3739.526506);
   graph->SetPoint(98,145.434,3764.605843);
   graph->SetPoint(99,145.493,3789.598344);
   graph->SetPoint(100,145.552,3814.505147);
   graph->SetPoint(101,145.611,3839.327363);
   graph->SetPoint(102,145.67,3864.066079);
   graph->SetPoint(103,145.729,3888.722356);
   graph->SetPoint(104,145.788,3913.297232);
   graph->SetPoint(105,145.847,3937.791722);
   graph->SetPoint(106,145.906,3962.20682);
   graph->SetPoint(107,145.965,3986.543496);
   graph->SetPoint(108,146.024,4010.802702);
   graph->SetPoint(109,146.083,4034.985367);
   graph->SetPoint(110,146.142,4059.092402);
   graph->SetPoint(111,146.201,4083.1247);
   graph->SetPoint(112,146.26,4107.083133);
   graph->SetPoint(113,146.319,4130.968556);
   graph->SetPoint(114,146.378,4154.781809);
   graph->SetPoint(115,146.437,4178.523711);
   graph->SetPoint(116,146.496,4202.195067);
   graph->SetPoint(117,146.555,4225.796666);
   graph->SetPoint(118,146.614,4249.329282);
   graph->SetPoint(119,146.673,4272.793672);
   graph->SetPoint(120,146.732,4296.19058);
   graph->SetPoint(121,146.791,4319.520735);
   graph->SetPoint(122,146.85,4342.784852);
   graph->SetPoint(123,146.909,4365.983634);
   graph->SetPoint(124,146.968,4389.117769);
   graph->SetPoint(125,147.027,4412.187933);
   graph->SetPoint(126,147.086,4435.194789);
   graph->SetPoint(127,147.145,4458.13899);
   graph->SetPoint(128,147.204,4481.021175);
   graph->SetPoint(129,147.263,4503.841971);
   graph->SetPoint(130,147.322,4526.601996);
   graph->SetPoint(131,147.381,4549.301856);
   graph->SetPoint(132,147.44,4571.942145);
   graph->SetPoint(133,147.499,4594.52345);
   graph->SetPoint(134,147.558,4617.046345);
   graph->SetPoint(135,147.617,4639.511395);
   graph->SetPoint(136,147.676,4661.919154);
   graph->SetPoint(137,147.735,4684.27017);
   graph->SetPoint(138,147.794,4706.564979);
   graph->SetPoint(139,147.853,4728.804109);
   graph->SetPoint(140,147.912,4750.988078);
   graph->SetPoint(141,147.971,4773.117398);
   graph->SetPoint(142,148.03,4795.19257);
   graph->SetPoint(143,148.089,4817.214088);
   graph->SetPoint(144,148.148,4839.182439);
   graph->SetPoint(145,148.207,4861.098101);
   graph->SetPoint(146,148.266,4882.961545);
   graph->SetPoint(147,148.325,4904.773233);
   graph->SetPoint(148,148.384,4926.533622);
   graph->SetPoint(149,148.443,4948.243162);
   graph->SetPoint(150,148.502,4969.902292);
   graph->SetPoint(151,148.561,4991.51145);
   graph->SetPoint(152,148.62,5013.071063);
   graph->SetPoint(153,148.679,5034.581554);
   graph->SetPoint(154,148.738,5056.043338);
   graph->SetPoint(155,148.797,5077.456825);
   graph->SetPoint(156,148.856,5098.822418);
   graph->SetPoint(157,148.915,5120.140514);
   graph->SetPoint(158,148.974,5141.411506);
   graph->SetPoint(159,149.033,5162.635778);
   graph->SetPoint(160,149.092,5183.813712);
   graph->SetPoint(161,149.151,5204.945682);
   graph->SetPoint(162,149.21,5226.032057);
   graph->SetPoint(163,149.269,5247.073202);
   graph->SetPoint(164,149.328,5268.069476);
   graph->SetPoint(165,149.387,5289.021233);
   graph->SetPoint(166,149.446,5309.928821);
   graph->SetPoint(167,149.505,5330.792585);
   graph->SetPoint(168,149.564,5351.612865);
   graph->SetPoint(169,149.623,5372.389995);
   graph->SetPoint(170,149.682,5393.124305);
   graph->SetPoint(171,149.741,5413.816121);
   graph->SetPoint(172,149.8,5434.465765);
   graph->SetPoint(173,149.859,5455.073554);
   graph->SetPoint(174,149.918,5475.639799);
   graph->SetPoint(175,149.977,5496.164811);
   graph->SetPoint(176,150.036,5516.648893);
   graph->SetPoint(177,150.095,5537.092346);
   graph->SetPoint(178,150.154,5557.495468);
   graph->SetPoint(179,150.213,5577.85855);
   graph->SetPoint(180,150.272,5598.181881);
   graph->SetPoint(181,150.331,5618.465748);
   graph->SetPoint(182,150.39,5638.710432);
   graph->SetPoint(183,150.449,5658.91621);
   graph->SetPoint(184,150.508,5679.083358);
   graph->SetPoint(185,150.567,5699.212148);
   graph->SetPoint(186,150.626,5719.302845);
   graph->SetPoint(187,150.685,5739.355717);
   graph->SetPoint(188,150.744,5759.371022);
   graph->SetPoint(189,150.803,5779.34902);
   graph->SetPoint(190,150.862,5799.289965);
   graph->SetPoint(191,150.921,5819.19411);
   graph->SetPoint(192,150.98,5839.061702);
   graph->SetPoint(193,151.039,5858.892988);
   graph->SetPoint(194,151.098,5878.688211);
   graph->SetPoint(195,151.157,5898.44761);
   graph->SetPoint(196,151.216,5918.171422);
   graph->SetPoint(197,151.275,5937.859882);
   graph->SetPoint(198,151.334,5957.513222);
   graph->SetPoint(199,151.393,5977.13167);
   graph->SetPoint(200,151.452,5996.715452);
   graph->SetPoint(201,151.511,6016.264793);
   graph->SetPoint(202,151.57,6035.779912);
   graph->SetPoint(203,151.57,6035.779912);
   graph->SetPoint(204,151.629,6035.779912);
   graph->SetPoint(205,151.629,0);
   graph->SetPoint(206,139.77,0.0002);
   graph->SetPoint(207,139.8272816,0.0002);
   graph->SetPoint(208,139.8845631,0.0002);
   graph->SetPoint(209,139.9418447,0.0002);
   graph->SetPoint(210,139.9991262,0.0002);
   graph->SetPoint(211,140.0564078,0.0002);
   graph->SetPoint(212,140.1136893,0.0002);
   graph->SetPoint(213,140.1709709,0.0002);
   graph->SetPoint(214,140.2282524,0.0002);
   graph->SetPoint(215,140.285534,0.0002);
   graph->SetPoint(216,140.3428155,0.0002);
   graph->SetPoint(217,140.4000971,0.0002);
   graph->SetPoint(218,140.4573786,0.0002);
   graph->SetPoint(219,140.5146602,0.0002);
   graph->SetPoint(220,140.5719417,0.0002);
   graph->SetPoint(221,140.6292233,0.0002);
   graph->SetPoint(222,140.6865049,0.0002);
   graph->SetPoint(223,140.7437864,0.0002);
   graph->SetPoint(224,140.801068,0.0002);
   graph->SetPoint(225,140.8583495,0.0002);
   graph->SetPoint(226,140.9156311,0.0002);
   graph->SetPoint(227,140.9729126,0.0002);
   graph->SetPoint(228,141.0301942,0.0002);
   graph->SetPoint(229,141.0874757,0.0002);
   graph->SetPoint(230,141.1447573,0.0002);
   graph->SetPoint(231,141.2020388,0.0002);
   graph->SetPoint(232,141.2593204,0.0002);
   graph->SetPoint(233,141.3166019,0.0002);
   graph->SetPoint(234,141.3738835,0.0002);
   graph->SetPoint(235,141.431165,0.0002);
   graph->SetPoint(236,141.4884466,0.0002);
   graph->SetPoint(237,141.5457282,0.0002);
   graph->SetPoint(238,141.6030097,0.0002);
   graph->SetPoint(239,141.6602913,0.0002);
   graph->SetPoint(240,141.7175728,0.0002);
   graph->SetPoint(241,141.7748544,0.0002);
   graph->SetPoint(242,141.8321359,0.0002);
   graph->SetPoint(243,141.8894175,0.0002);
   graph->SetPoint(244,141.946699,0.0002);
   graph->SetPoint(245,142.0039806,0.0002);
   graph->SetPoint(246,142.0612621,0.0002);
   graph->SetPoint(247,142.1185437,0.0002);
   graph->SetPoint(248,142.1758252,0.0002);
   graph->SetPoint(249,142.2331068,0.0002);
   graph->SetPoint(250,142.2903883,0.0002);
   graph->SetPoint(251,142.3476699,0.0002);
   graph->SetPoint(252,142.4049515,0.0002);
   graph->SetPoint(253,142.462233,0.0002);
   graph->SetPoint(254,142.5195146,0.0002);
   graph->SetPoint(255,142.5767961,0.0002);
   graph->SetPoint(256,142.6340777,0.0002);
   graph->SetPoint(257,142.6913592,0.0002);
   graph->SetPoint(258,142.7486408,0.0002);
   graph->SetPoint(259,142.8059223,0.0002);
   graph->SetPoint(260,142.8632039,0.0002);
   graph->SetPoint(261,142.9204854,0.0002);
   graph->SetPoint(262,142.977767,0.0002);
   graph->SetPoint(263,143.0350485,0.0002);
   graph->SetPoint(264,143.0923301,0.0002);
   graph->SetPoint(265,143.1496117,0.0002);
   graph->SetPoint(266,143.2068932,0.0002);
   graph->SetPoint(267,143.2641748,0.0002);
   graph->SetPoint(268,143.3214563,0.0002);
   graph->SetPoint(269,143.3787379,0.0002);
   graph->SetPoint(270,143.4360194,0.0002);
   graph->SetPoint(271,143.493301,0.0002);
   graph->SetPoint(272,143.5505825,0.0002);
   graph->SetPoint(273,143.6078641,0.0002);
   graph->SetPoint(274,143.6651456,0.0002);
   graph->SetPoint(275,143.7224272,0.0002);
   graph->SetPoint(276,143.7797087,0.0002);
   graph->SetPoint(277,143.8369903,0.0002);
   graph->SetPoint(278,143.8942718,0.0002);
   graph->SetPoint(279,143.9515534,0.0002);
   graph->SetPoint(280,144.008835,0.0002);
   graph->SetPoint(281,144.0661165,0.0002);
   graph->SetPoint(282,144.1233981,0.0002);
   graph->SetPoint(283,144.1806796,0.0002);
   graph->SetPoint(284,144.2379612,0.0002);
   graph->SetPoint(285,144.2952427,0.0002);
   graph->SetPoint(286,144.3525243,0.0002);
   graph->SetPoint(287,144.4098058,0.0002);
   graph->SetPoint(288,144.4670874,0.0002);
   graph->SetPoint(289,144.5243689,0.0002);
   graph->SetPoint(290,144.5816505,0.0002);
   graph->SetPoint(291,144.638932,0.0002);
   graph->SetPoint(292,144.6962136,0.0002);
   graph->SetPoint(293,144.7534951,0.0002);
   graph->SetPoint(294,144.8107767,0.0002);
   graph->SetPoint(295,144.8680583,0.0002);
   graph->SetPoint(296,144.9253398,0.0002);
   graph->SetPoint(297,144.9826214,0.0002);
   graph->SetPoint(298,145.0399029,0.0002);
   graph->SetPoint(299,145.0971845,0.0002);
   graph->SetPoint(300,145.154466,0.0002);
   graph->SetPoint(301,145.2117476,0.0002);
   graph->SetPoint(302,145.2690291,0.0002);
   graph->SetPoint(303,145.3263107,0.0002);
   graph->SetPoint(304,145.3835922,0.0002);
   graph->SetPoint(305,145.4408738,0.0002);
   graph->SetPoint(306,145.4981553,0.0002);
   graph->SetPoint(307,145.5554369,0.0002);
   graph->SetPoint(308,145.6127184,0.0002);
   graph->SetPoint(309,145.67,0.0002);
   graph->SetPoint(310,145.7272816,0.0002);
   graph->SetPoint(311,145.7845631,0.0002);
   graph->SetPoint(312,145.8418447,0.0002);
   graph->SetPoint(313,145.8991262,0.0002);
   graph->SetPoint(314,145.9564078,0.0002);
   graph->SetPoint(315,146.0136893,0.0002);
   graph->SetPoint(316,146.0709709,0.0002);
   graph->SetPoint(317,146.1282524,0.0002);
   graph->SetPoint(318,146.185534,0.0002);
   graph->SetPoint(319,146.2428155,0.0002);
   graph->SetPoint(320,146.3000971,0.0002);
   graph->SetPoint(321,146.3573786,0.0002);
   graph->SetPoint(322,146.4146602,0.0002);
   graph->SetPoint(323,146.4719417,0.0002);
   graph->SetPoint(324,146.5292233,0.0002);
   graph->SetPoint(325,146.5865049,0.0002);
   graph->SetPoint(326,146.6437864,0.0002);
   graph->SetPoint(327,146.701068,0.0002);
   graph->SetPoint(328,146.7583495,0.0002);
   graph->SetPoint(329,146.8156311,0.0002);
   graph->SetPoint(330,146.8729126,0.0002);
   graph->SetPoint(331,146.9301942,0.0002);
   graph->SetPoint(332,146.9874757,0.0002);
   graph->SetPoint(333,147.0447573,0.0002);
   graph->SetPoint(334,147.1020388,0.0002);
   graph->SetPoint(335,147.1593204,0.0002);
   graph->SetPoint(336,147.2166019,0.0002);
   graph->SetPoint(337,147.2738835,0.0002);
   graph->SetPoint(338,147.331165,0.0002);
   graph->SetPoint(339,147.3884466,0.0002);
   graph->SetPoint(340,147.4457282,0.0002);
   graph->SetPoint(341,147.5030097,0.0002);
   graph->SetPoint(342,147.5602913,0.0002);
   graph->SetPoint(343,147.6175728,0.0002);
   graph->SetPoint(344,147.6748544,0.0002);
   graph->SetPoint(345,147.7321359,0.0002);
   graph->SetPoint(346,147.7894175,0.0002);
   graph->SetPoint(347,147.846699,0.0002);
   graph->SetPoint(348,147.9039806,0.0002);
   graph->SetPoint(349,147.9612621,0.0002);
   graph->SetPoint(350,148.0185437,0.0002);
   graph->SetPoint(351,148.0758252,0.0002);
   graph->SetPoint(352,148.1331068,0.0002);
   graph->SetPoint(353,148.1903883,0.0002);
   graph->SetPoint(354,148.2476699,0.0002);
   graph->SetPoint(355,148.3049515,0.0002);
   graph->SetPoint(356,148.362233,0.0002);
   graph->SetPoint(357,148.4195146,0.0002);
   graph->SetPoint(358,148.4767961,0.0002);
   graph->SetPoint(359,148.5340777,0.0002);
   graph->SetPoint(360,148.5913592,0.0002);
   graph->SetPoint(361,148.6486408,0.0002);
   graph->SetPoint(362,148.7059223,0.0002);
   graph->SetPoint(363,148.7632039,0.0002);
   graph->SetPoint(364,148.8204854,0.0002);
   graph->SetPoint(365,148.877767,0.0002);
   graph->SetPoint(366,148.9350485,0.0002);
   graph->SetPoint(367,148.9923301,0.0002);
   graph->SetPoint(368,149.0496117,0.0002);
   graph->SetPoint(369,149.1068932,0.0002);
   graph->SetPoint(370,149.1641748,0.0002);
   graph->SetPoint(371,149.2214563,0.0002);
   graph->SetPoint(372,149.2787379,0.0002);
   graph->SetPoint(373,149.3360194,0.0002);
   graph->SetPoint(374,149.393301,0.0002);
   graph->SetPoint(375,149.4505825,0.0002);
   graph->SetPoint(376,149.5078641,0.0002);
   graph->SetPoint(377,149.5651456,0.0002);
   graph->SetPoint(378,149.6224272,0.0002);
   graph->SetPoint(379,149.6797087,0.0002);
   graph->SetPoint(380,149.7369903,0.0002);
   graph->SetPoint(381,149.7942718,0.0002);
   graph->SetPoint(382,149.8515534,0.0002);
   graph->SetPoint(383,149.908835,0.0002);
   graph->SetPoint(384,149.9661165,0.0002);
   graph->SetPoint(385,150.0233981,0.0002);
   graph->SetPoint(386,150.0806796,0.0002);
   graph->SetPoint(387,150.1379612,0.0002);
   graph->SetPoint(388,150.1952427,0.0002);
   graph->SetPoint(389,150.2525243,0.0002);
   graph->SetPoint(390,150.3098058,0.0002);
   graph->SetPoint(391,150.3670874,0.0002);
   graph->SetPoint(392,150.4243689,0.0002);
   graph->SetPoint(393,150.4816505,0.0002);
   graph->SetPoint(394,150.538932,0.0002);
   graph->SetPoint(395,150.5962136,0.0002);
   graph->SetPoint(396,150.6534951,0.0002);
   graph->SetPoint(397,150.7107767,0.0002);
   graph->SetPoint(398,150.7680583,0.0002);
   graph->SetPoint(399,150.8253398,0.0002);
   graph->SetPoint(400,150.8826214,0.0002);
   graph->SetPoint(401,150.9399029,0.0002);
   graph->SetPoint(402,150.9971845,0.0002);
   graph->SetPoint(403,151.054466,0.0002);
   graph->SetPoint(404,151.1117476,0.0002);
   graph->SetPoint(405,151.1690291,0.0002);
   graph->SetPoint(406,151.2263107,0.0002);
   graph->SetPoint(407,151.2835922,0.0002);
   graph->SetPoint(408,151.3408738,0.0002);
   graph->SetPoint(409,151.3981553,0.0002);
   graph->SetPoint(410,151.4554369,0.0002);
   graph->SetPoint(411,151.5127184,0.0002);
   
   TH1F *Graph_DeltaM_bkg1 = new TH1F("Graph_DeltaM_bkg1","Projection of weighted sum of RS components",412,138.5192,152.8208);
   Graph_DeltaM_bkg1->SetMinimum(0);
   Graph_DeltaM_bkg1->SetMaximum(6639.358);
   Graph_DeltaM_bkg1->SetDirectory(0);
   Graph_DeltaM_bkg1->SetStats(0);
   Graph_DeltaM_bkg1->SetFillColor(1);
   Graph_DeltaM_bkg1->SetLineWidth(2);
   Graph_DeltaM_bkg1->SetMarkerStyle(20);
   Graph_DeltaM_bkg1->SetMarkerSize(0.5);
   Graph_DeltaM_bkg1->GetXaxis()->SetNdivisions(505);
   Graph_DeltaM_bkg1->GetXaxis()->SetLabelFont(133);
   Graph_DeltaM_bkg1->GetXaxis()->SetLabelOffset(0.015);
   Graph_DeltaM_bkg1->GetXaxis()->SetLabelSize(19);
   Graph_DeltaM_bkg1->GetXaxis()->SetTitleSize(19);
   Graph_DeltaM_bkg1->GetXaxis()->SetTitleOffset(3);
   Graph_DeltaM_bkg1->GetXaxis()->SetTitleFont(133);
   Graph_DeltaM_bkg1->GetYaxis()->SetNdivisions(507);
   Graph_DeltaM_bkg1->GetYaxis()->SetLabelFont(133);
   Graph_DeltaM_bkg1->GetYaxis()->SetLabelSize(19);
   Graph_DeltaM_bkg1->GetYaxis()->SetTitleSize(19);
   Graph_DeltaM_bkg1->GetYaxis()->SetTitleFont(133);
   Graph_DeltaM_bkg1->GetZaxis()->SetLabelFont(133);
   Graph_DeltaM_bkg1->GetZaxis()->SetLabelSize(19);
   Graph_DeltaM_bkg1->GetZaxis()->SetTitleSize(19);
   Graph_DeltaM_bkg1->GetZaxis()->SetTitleFont(133);
   graph->SetHistogram(Graph_DeltaM_bkg1);
   
   graph->Draw("F");
   
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(200);
   grae->SetName("DataF");
   grae->SetTitle("Histogram of data2D_binned_plot__DTFdeltaM");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.5);
   grae->SetPoint(0,139.7995,481.1577);
   grae->SetPointError(0,0.0295,0.0295,14.81809,14.81809);
   grae->SetPoint(1,139.8585,568.549);
   grae->SetPointError(1,0.0295,0.0295,17.42195,17.42195);
   grae->SetPoint(2,139.9175,612.1331);
   grae->SetPointError(2,0.0295,0.0295,17.31039,17.31039);
   grae->SetPoint(3,139.9765,674.4489);
   grae->SetPointError(3,0.0295,0.0295,20.06575,20.06575);
   grae->SetPoint(4,140.0355,713.5189);
   grae->SetPointError(4,0.0295,0.0295,19.20881,19.20881);
   grae->SetPoint(5,140.0945,786.7165);
   grae->SetPointError(5,0.0295,0.0295,22.49694,22.49694);
   grae->SetPoint(6,140.1535,863.4552);
   grae->SetPointError(6,0.0295,0.0295,21.51822,21.51822);
   grae->SetPoint(7,140.2125,880.9481);
   grae->SetPointError(7,0.0295,0.0295,21.71047,21.71047);
   grae->SetPoint(8,140.2715,950.5303);
   grae->SetPointError(8,0.0295,0.0295,23.86492,23.86492);
   grae->SetPoint(9,140.3305,941.5214);
   grae->SetPointError(9,0.0295,0.0295,22.92353,22.92353);
   grae->SetPoint(10,140.3895,1063.358);
   grae->SetPointError(10,0.0295,0.0295,24.8901,24.8901);
   grae->SetPoint(11,140.4485,1098.639);
   grae->SetPointError(11,0.0295,0.0295,24.96976,24.96976);
   grae->SetPoint(12,140.5075,1144.304);
   grae->SetPointError(12,0.0295,0.0295,26.89445,26.89445);
   grae->SetPoint(13,140.5665,1157.05);
   grae->SetPointError(13,0.0295,0.0295,25.50695,25.50695);
   grae->SetPoint(14,140.6255,1182.702);
   grae->SetPointError(14,0.0295,0.0295,25.27102,25.27102);
   grae->SetPoint(15,140.6845,1240.714);
   grae->SetPointError(15,0.0295,0.0295,26.46584,26.46584);
   grae->SetPoint(16,140.7435,1263.102);
   grae->SetPointError(16,0.0295,0.0295,26.9439,26.9439);
   grae->SetPoint(17,140.8025,1340.549);
   grae->SetPointError(17,0.0295,0.0295,27.93675,27.93675);
   grae->SetPoint(18,140.8615,1425.981);
   grae->SetPointError(18,0.0295,0.0295,31.31789,31.31789);
   grae->SetPoint(19,140.9205,1311.452);
   grae->SetPointError(19,0.0295,0.0295,25.29341,25.29341);
   grae->SetPoint(20,140.9795,1402.255);
   grae->SetPointError(20,0.0295,0.0295,27.32785,27.32785);
   grae->SetPoint(21,141.0385,1446.605);
   grae->SetPointError(21,0.0295,0.0295,33.18779,33.18779);
   grae->SetPoint(22,141.0975,1478.422);
   grae->SetPointError(22,0.0295,0.0295,29.09271,29.09271);
   grae->SetPoint(23,141.1565,1557.132);
   grae->SetPointError(23,0.0295,0.0295,34.57071,34.57071);
   grae->SetPoint(24,141.2155,1548.88);
   grae->SetPointError(24,0.0295,0.0295,29.02443,29.02443);
   grae->SetPoint(25,141.2745,1614.251);
   grae->SetPointError(25,0.0295,0.0295,33.28479,33.28479);
   grae->SetPoint(26,141.3335,1741.45);
   grae->SetPointError(26,0.0295,0.0295,33.5817,33.5817);
   grae->SetPoint(27,141.3925,1665.396);
   grae->SetPointError(27,0.0295,0.0295,30.7668,30.7668);
   grae->SetPoint(28,141.4515,1758.283);
   grae->SetPointError(28,0.0295,0.0295,32.83672,32.83672);
   grae->SetPoint(29,141.5105,1808.211);
   grae->SetPointError(29,0.0295,0.0295,33.37325,33.37325);
   grae->SetPoint(30,141.5695,1872.842);
   grae->SetPointError(30,0.0295,0.0295,36.18688,36.18688);
   grae->SetPoint(31,141.6285,1815.838);
   grae->SetPointError(31,0.0295,0.0295,33.86534,33.86534);
   grae->SetPoint(32,141.6875,1870.614);
   grae->SetPointError(32,0.0295,0.0295,38.32827,38.32827);
   grae->SetPoint(33,141.7465,1932.461);
   grae->SetPointError(33,0.0295,0.0295,34.83879,34.83879);
   grae->SetPoint(34,141.8055,1974.324);
   grae->SetPointError(34,0.0295,0.0295,35.54512,35.54512);
   grae->SetPoint(35,141.8645,1990.274);
   grae->SetPointError(35,0.0295,0.0295,35.62255,35.62255);
   grae->SetPoint(36,141.9235,2002.874);
   grae->SetPointError(36,0.0295,0.0295,34.13011,34.13011);
   grae->SetPoint(37,141.9825,2121.578);
   grae->SetPointError(37,0.0295,0.0295,38.99018,38.99018);
   grae->SetPoint(38,142.0415,2130.491);
   grae->SetPointError(38,0.0295,0.0295,38.28551,38.28551);
   grae->SetPoint(39,142.1005,2135.311);
   grae->SetPointError(39,0.0295,0.0295,36.88835,36.88835);
   grae->SetPoint(40,142.1595,2233.202);
   grae->SetPointError(40,0.0295,0.0295,37.82172,37.82172);
   grae->SetPoint(41,142.2185,2227.929);
   grae->SetPointError(41,0.0295,0.0295,37.47849,37.47849);
   grae->SetPoint(42,142.2775,2262.097);
   grae->SetPointError(42,0.0295,0.0295,39.6021,39.6021);
   grae->SetPoint(43,142.3365,2331.685);
   grae->SetPointError(43,0.0295,0.0295,38.78515,38.78515);
   grae->SetPoint(44,142.3955,2359.237);
   grae->SetPointError(44,0.0295,0.0295,40.13365,40.13365);
   grae->SetPoint(45,142.4545,2409.903);
   grae->SetPointError(45,0.0295,0.0295,39.48986,39.48986);
   grae->SetPoint(46,142.5135,2428.613);
   grae->SetPointError(46,0.0295,0.0295,40.5346,40.5346);
   grae->SetPoint(47,142.5725,2497.775);
   grae->SetPointError(47,0.0295,0.0295,40.69739,40.69739);
   grae->SetPoint(48,142.6315,2528.572);
   grae->SetPointError(48,0.0295,0.0295,39.85181,39.85181);
   grae->SetPoint(49,142.6905,2616.545);
   grae->SetPointError(49,0.0295,0.0295,41.6448,41.6448);
   grae->SetPoint(50,142.7495,2758.05);
   grae->SetPointError(50,0.0295,0.0295,44.02981,44.02981);
   grae->SetPoint(51,142.8085,2708.354);
   grae->SetPointError(51,0.0295,0.0295,42.41952,42.41952);
   grae->SetPoint(52,142.8675,2657.096);
   grae->SetPointError(52,0.0295,0.0295,42.07334,42.07334);
   grae->SetPoint(53,142.9265,2801.559);
   grae->SetPointError(53,0.0295,0.0295,55.98209,55.98209);
   grae->SetPoint(54,142.9855,2840.13);
   grae->SetPointError(54,0.0295,0.0295,43.42256,43.42256);
   grae->SetPoint(55,143.0445,2972.292);
   grae->SetPointError(55,0.0295,0.0295,44.92704,44.92704);
   grae->SetPoint(56,143.1035,2965.062);
   grae->SetPointError(56,0.0295,0.0295,44.01219,44.01219);
   grae->SetPoint(57,143.1625,2926.455);
   grae->SetPointError(57,0.0295,0.0295,43.5198,43.5198);
   grae->SetPoint(58,143.2215,3136.622);
   grae->SetPointError(58,0.0295,0.0295,46.77596,46.77596);
   grae->SetPoint(59,143.2805,3263.668);
   grae->SetPointError(59,0.0295,0.0295,50.49496,50.49496);
   grae->SetPoint(60,143.3395,3198.812);
   grae->SetPointError(60,0.0295,0.0295,45.15424,45.15424);
   grae->SetPoint(61,143.3985,3277.063);
   grae->SetPointError(61,0.0295,0.0295,47.68658,47.68658);
   grae->SetPoint(62,143.4575,3412.279);
   grae->SetPointError(62,0.0295,0.0295,46.16252,46.16252);
   grae->SetPoint(63,143.5165,3592.169);
   grae->SetPointError(63,0.0295,0.0295,52.16535,52.16535);
   grae->SetPoint(64,143.5755,3662.179);
   grae->SetPointError(64,0.0295,0.0295,49.46236,49.46236);
   grae->SetPoint(65,143.6345,3780.823);
   grae->SetPointError(65,0.0295,0.0295,54.36667,54.36667);
   grae->SetPoint(66,143.6935,3876.769);
   grae->SetPointError(66,0.0295,0.0295,53.0863,53.0863);
   grae->SetPoint(67,143.7525,4195.21);
   grae->SetPointError(67,0.0295,0.0295,57.09755,57.09755);
   grae->SetPoint(68,143.8115,4204.134);
   grae->SetPointError(68,0.0295,0.0295,56.32153,56.32153);
   grae->SetPoint(69,143.8705,4378.163);
   grae->SetPointError(69,0.0295,0.0295,58.47419,58.47419);
   grae->SetPoint(70,143.9295,4556.487);
   grae->SetPointError(70,0.0295,0.0295,60.56856,60.56856);
   grae->SetPoint(71,143.9885,4832.648);
   grae->SetPointError(71,0.0295,0.0295,61.90941,61.90941);
   grae->SetPoint(72,144.0475,5017.344);
   grae->SetPointError(72,0.0295,0.0295,58.98866,58.98866);
   grae->SetPoint(73,144.1065,5388.793);
   grae->SetPointError(73,0.0295,0.0295,65.07913,65.07913);
   grae->SetPoint(74,144.1655,5578.23);
   grae->SetPointError(74,0.0295,0.0295,63.95554,63.95554);
   grae->SetPoint(75,144.2245,6065.165);
   grae->SetPointError(75,0.0295,0.0295,68.25111,68.25111);
   grae->SetPoint(76,144.2835,6572.875);
   grae->SetPointError(76,0.0295,0.0295,83.59527,83.59527);
   grae->SetPoint(77,144.3425,6951.928);
   grae->SetPointError(77,0.0295,0.0295,69.92387,69.92387);
   grae->SetPoint(78,144.4015,7809.076);
   grae->SetPointError(78,0.0295,0.0295,75.90592,75.90592);
   grae->SetPoint(79,144.4605,8580.8);
   grae->SetPointError(79,0.0295,0.0295,79.04998,79.04998);
   grae->SetPoint(80,144.5195,9722.788);
   grae->SetPointError(80,0.0295,0.0295,85.1096,85.1096);
   grae->SetPoint(81,144.5785,11124.37);
   grae->SetPointError(81,0.0295,0.0295,91.46287,91.46287);
   grae->SetPoint(82,144.6375,12907.78);
   grae->SetPointError(82,0.0295,0.0295,97.92813,97.92813);
   grae->SetPoint(83,144.6965,15216.41);
   grae->SetPointError(83,0.0295,0.0295,109.7638,109.7638);
   grae->SetPoint(84,144.7555,18400.86);
   grae->SetPointError(84,0.0295,0.0295,116.4794,116.4794);
   grae->SetPoint(85,144.8145,22702.67);
   grae->SetPointError(85,0.0295,0.0295,129.9981,129.9981);
   grae->SetPoint(86,144.8735,28912.23);
   grae->SetPointError(86,0.0295,0.0295,153.0327,153.0327);
   grae->SetPoint(87,144.9325,37456.35);
   grae->SetPointError(87,0.0295,0.0295,168.7194,168.7194);
   grae->SetPoint(88,144.9915,49242.35);
   grae->SetPointError(88,0.0295,0.0295,191.3747,191.3747);
   grae->SetPoint(89,145.0505,65353.45);
   grae->SetPointError(89,0.0295,0.0295,219.4056,219.4056);
   grae->SetPoint(90,145.1095,87311.81);
   grae->SetPointError(90,0.0295,0.0295,260.0809,260.0809);
   grae->SetPoint(91,145.1685,113761.5);
   grae->SetPointError(91,0.0295,0.0295,292.233,292.233);
   grae->SetPoint(92,145.2275,146570.9);
   grae->SetPointError(92,0.0295,0.0295,347.1498,347.1498);
   grae->SetPoint(93,145.2865,180368.7);
   grae->SetPointError(93,0.0295,0.0295,377.995,377.995);
   grae->SetPoint(94,145.3455,211579.1);
   grae->SetPointError(94,0.0295,0.0295,410.5755,410.5755);
   grae->SetPoint(95,145.4045,231459.4);
   grae->SetPointError(95,0.0295,0.0295,444.3477,444.3477);
   grae->SetPoint(96,145.4635,235886.8);
   grae->SetPointError(96,0.0295,0.0295,449.3923,449.3923);
   grae->SetPoint(97,145.5225,224583.1);
   grae->SetPointError(97,0.0295,0.0295,449.52,449.52);
   grae->SetPoint(98,145.5815,198879.3);
   grae->SetPointError(98,0.0295,0.0295,426.445,426.445);
   grae->SetPoint(99,145.6405,166692.9);
   grae->SetPointError(99,0.0295,0.0295,386.3753,386.3753);
   grae->SetPoint(100,145.6995,132372.8);
   grae->SetPointError(100,0.0295,0.0295,343.0756,343.0756);
   grae->SetPoint(101,145.7585,102203.7);
   grae->SetPointError(101,0.0295,0.0295,298.4968,298.4968);
   grae->SetPoint(102,145.8175,77761.33);
   grae->SetPointError(102,0.0295,0.0295,273.7334,273.7334);
   grae->SetPoint(103,145.8765,58873.75);
   grae->SetPointError(103,0.0295,0.0295,238.8712,238.8712);
   grae->SetPoint(104,145.9355,44085.18);
   grae->SetPointError(104,0.0295,0.0295,194.7606,194.7606);
   grae->SetPoint(105,145.9945,34196.04);
   grae->SetPointError(105,0.0295,0.0295,170.0934,170.0934);
   grae->SetPoint(106,146.0535,26814.22);
   grae->SetPointError(106,0.0295,0.0295,155.8406,155.8406);
   grae->SetPoint(107,146.1125,21769.67);
   grae->SetPointError(107,0.0295,0.0295,139.559,139.559);
   grae->SetPoint(108,146.1715,17815.97);
   grae->SetPointError(108,0.0295,0.0295,124.0741,124.0741);
   grae->SetPoint(109,146.2305,15170.27);
   grae->SetPointError(109,0.0295,0.0295,118.0652,118.0652);
   grae->SetPoint(110,146.2895,13186.55);
   grae->SetPointError(110,0.0295,0.0295,108.7659,108.7659);
   grae->SetPoint(111,146.3485,11889.48);
   grae->SetPointError(111,0.0295,0.0295,125.1237,125.1237);
   grae->SetPoint(112,146.4075,10539.17);
   grae->SetPointError(112,0.0295,0.0295,98.30276,98.30276);
   grae->SetPoint(113,146.4665,9705.596);
   grae->SetPointError(113,0.0295,0.0295,95.15082,95.15082);
   grae->SetPoint(114,146.5255,8894.646);
   grae->SetPointError(114,0.0295,0.0295,89.88195,89.88195);
   grae->SetPoint(115,146.5845,8230.047);
   grae->SetPointError(115,0.0295,0.0295,91.44696,91.44696);
   grae->SetPoint(116,146.6435,7932.631);
   grae->SetPointError(116,0.0295,0.0295,101.2796,101.2796);
   grae->SetPoint(117,146.7025,7368.623);
   grae->SetPointError(117,0.0295,0.0295,80.95729,80.95729);
   grae->SetPoint(118,146.7615,7161.634);
   grae->SetPointError(118,0.0295,0.0295,81.40018,81.40018);
   grae->SetPoint(119,146.8205,6968.907);
   grae->SetPointError(119,0.0295,0.0295,112.2072,112.2072);
   grae->SetPoint(120,146.8795,6808.328);
   grae->SetPointError(120,0.0295,0.0295,95.64844,95.64844);
   grae->SetPoint(121,146.9385,6619.029);
   grae->SetPointError(121,0.0295,0.0295,89.36585,89.36585);
   grae->SetPoint(122,146.9975,6306.154);
   grae->SetPointError(122,0.0295,0.0295,80.77789,80.77789);
   grae->SetPoint(123,147.0565,6233.886);
   grae->SetPointError(123,0.0295,0.0295,95.60471,95.60471);
   grae->SetPoint(124,147.1155,6098.039);
   grae->SetPointError(124,0.0295,0.0295,81.9565,81.9565);
   grae->SetPoint(125,147.1745,5963.126);
   grae->SetPointError(125,0.0295,0.0295,84.93294,84.93294);
   grae->SetPoint(126,147.2335,5739.771);
   grae->SetPointError(126,0.0295,0.0295,74.60294,74.60294);
   grae->SetPoint(127,147.2925,5747.295);
   grae->SetPointError(127,0.0295,0.0295,84.95902,84.95902);
   grae->SetPoint(128,147.3515,5646.239);
   grae->SetPointError(128,0.0295,0.0295,81.47587,81.47587);
   grae->SetPoint(129,147.4105,5720.328);
   grae->SetPointError(129,0.0295,0.0295,87.02701,87.02701);
   grae->SetPoint(130,147.4695,5498.159);
   grae->SetPointError(130,0.0295,0.0295,81.19001,81.19001);
   grae->SetPoint(131,147.5285,5377.981);
   grae->SetPointError(131,0.0295,0.0295,79.70245,79.70245);
   grae->SetPoint(132,147.5875,5512.626);
   grae->SetPointError(132,0.0295,0.0295,115.0445,115.0445);
   grae->SetPoint(133,147.6465,5436.345);
   grae->SetPointError(133,0.0295,0.0295,82.40001,82.40001);
   grae->SetPoint(134,147.7055,5216.799);
   grae->SetPointError(134,0.0295,0.0295,76.59623,76.59623);
   grae->SetPoint(135,147.7645,5231.672);
   grae->SetPointError(135,0.0295,0.0295,77.43226,77.43226);
   grae->SetPoint(136,147.8235,5421.062);
   grae->SetPointError(136,0.0295,0.0295,106.8173,106.8173);
   grae->SetPoint(137,147.8825,5277.782);
   grae->SetPointError(137,0.0295,0.0295,86.99254,86.99254);
   grae->SetPoint(138,147.9415,5066.597);
   grae->SetPointError(138,0.0295,0.0295,72.13052,72.13052);
   grae->SetPoint(139,148.0005,5169.254);
   grae->SetPointError(139,0.0295,0.0295,83.83748,83.83748);
   grae->SetPoint(140,148.0595,5233.751);
   grae->SetPointError(140,0.0295,0.0295,82.72679,82.72679);
   grae->SetPoint(141,148.1185,5369.177);
   grae->SetPointError(141,0.0295,0.0295,88.61083,88.61083);
   grae->SetPoint(142,148.1775,5262.034);
   grae->SetPointError(142,0.0295,0.0295,101.1865,101.1865);
   grae->SetPoint(143,148.2365,5163.294);
   grae->SetPointError(143,0.0295,0.0295,77.78287,77.78287);
   grae->SetPoint(144,148.2955,5191.422);
   grae->SetPointError(144,0.0295,0.0295,97.62703,97.62703);
   grae->SetPoint(145,148.3545,5151.483);
   grae->SetPointError(145,0.0295,0.0295,77.44603,77.44603);
   grae->SetPoint(146,148.4135,5198.969);
   grae->SetPointError(146,0.0295,0.0295,89.35573,89.35573);
   grae->SetPoint(147,148.4725,5295.935);
   grae->SetPointError(147,0.0295,0.0295,84.3611,84.3611);
   grae->SetPoint(148,148.5315,5157.442);
   grae->SetPointError(148,0.0295,0.0295,80.21968,80.21968);
   grae->SetPoint(149,148.5905,5280.031);
   grae->SetPointError(149,0.0295,0.0295,107.5331,107.5331);
   grae->SetPoint(150,148.6495,5186.154);
   grae->SetPointError(150,0.0295,0.0295,85.27241,85.27241);
   grae->SetPoint(151,148.7085,5322.376);
   grae->SetPointError(151,0.0295,0.0295,110.2479,110.2479);
   grae->SetPoint(152,148.7675,5121.984);
   grae->SetPointError(152,0.0295,0.0295,85.39461,85.39461);
   grae->SetPoint(153,148.8265,5208.833);
   grae->SetPointError(153,0.0295,0.0295,88.04305,88.04305);
   grae->SetPoint(154,148.8855,5198.449);
   grae->SetPointError(154,0.0295,0.0295,91.20282,91.20282);
   grae->SetPoint(155,148.9445,5155.258);
   grae->SetPointError(155,0.0295,0.0295,81.10413,81.10413);
   grae->SetPoint(156,149.0035,5091.996);
   grae->SetPointError(156,0.0295,0.0295,79.24402,79.24402);
   grae->SetPoint(157,149.0625,5202.958);
   grae->SetPointError(157,0.0295,0.0295,123.9658,123.9658);
   grae->SetPoint(158,149.1215,5336.267);
   grae->SetPointError(158,0.0295,0.0295,132.9905,132.9905);
   grae->SetPoint(159,149.1805,5311.495);
   grae->SetPointError(159,0.0295,0.0295,102.3464,102.3464);
   grae->SetPoint(160,149.2395,5313.521);
   grae->SetPointError(160,0.0295,0.0295,113.7855,113.7855);
   grae->SetPoint(161,149.2985,5152.766);
   grae->SetPointError(161,0.0295,0.0295,85.49097,85.49097);
   grae->SetPoint(162,149.3575,5260.062);
   grae->SetPointError(162,0.0295,0.0295,96.33437,96.33437);
   grae->SetPoint(163,149.4165,5305.951);
   grae->SetPointError(163,0.0295,0.0295,111.4018,111.4018);
   grae->SetPoint(164,149.4755,5196.854);
   grae->SetPointError(164,0.0295,0.0295,92.9128,92.9128);
   grae->SetPoint(165,149.5345,5482.463);
   grae->SetPointError(165,0.0295,0.0295,156.2935,156.2935);
   grae->SetPoint(166,149.5935,5136.265);
   grae->SetPointError(166,0.0295,0.0295,83.24651,83.24651);
   grae->SetPoint(167,149.6525,5336.097);
   grae->SetPointError(167,0.0295,0.0295,111.7336,111.7336);
   grae->SetPoint(168,149.7115,5424.261);
   grae->SetPointError(168,0.0295,0.0295,113.1273,113.1273);
   grae->SetPoint(169,149.7705,5592.786);
   grae->SetPointError(169,0.0295,0.0295,119.1767,119.1767);
   grae->SetPoint(170,149.8295,5421.805);
   grae->SetPointError(170,0.0295,0.0295,107.7053,107.7053);
   grae->SetPoint(171,149.8885,5436.331);
   grae->SetPointError(171,0.0295,0.0295,101.7379,101.7379);
   grae->SetPoint(172,149.9475,5536.643);
   grae->SetPointError(172,0.0295,0.0295,133.7378,133.7378);
   grae->SetPoint(173,150.0065,5598.167);
   grae->SetPointError(173,0.0295,0.0295,117.2776,117.2776);
   grae->SetPoint(174,150.0655,5367.865);
   grae->SetPointError(174,0.0295,0.0295,101.3618,101.3618);
   grae->SetPoint(175,150.1245,5475.672);
   grae->SetPointError(175,0.0295,0.0295,99.40923,99.40923);
   grae->SetPoint(176,150.1835,5454.127);
   grae->SetPointError(176,0.0295,0.0295,117.0417,117.0417);
   grae->SetPoint(177,150.2425,5637.934);
   grae->SetPointError(177,0.0295,0.0295,111.1659,111.1659);
   grae->SetPoint(178,150.3015,5367.969);
   grae->SetPointError(178,0.0295,0.0295,104.5787,104.5787);
   grae->SetPoint(179,150.3605,5488.299);
   grae->SetPointError(179,0.0295,0.0295,101.1464,101.1464);
   grae->SetPoint(180,150.4195,5509.313);
   grae->SetPointError(180,0.0295,0.0295,99.71028,99.71028);
   grae->SetPoint(181,150.4785,5558.285);
   grae->SetPointError(181,0.0295,0.0295,104.2748,104.2748);
   grae->SetPoint(182,150.5375,5625.725);
   grae->SetPointError(182,0.0295,0.0295,109.6564,109.6564);
   grae->SetPoint(183,150.5965,5534.739);
   grae->SetPointError(183,0.0295,0.0295,125.9181,125.9181);
   grae->SetPoint(184,150.6555,5698.788);
   grae->SetPointError(184,0.0295,0.0295,108.352,108.352);
   grae->SetPoint(185,150.7145,5519.848);
   grae->SetPointError(185,0.0295,0.0295,100.0008,100.0008);
   grae->SetPoint(186,150.7735,5747.86);
   grae->SetPointError(186,0.0295,0.0295,161.4686,161.4686);
   grae->SetPoint(187,150.8325,5915.618);
   grae->SetPointError(187,0.0295,0.0295,136.5194,136.5194);
   grae->SetPoint(188,150.8915,5735.822);
   grae->SetPointError(188,0.0295,0.0295,118.7074,118.7074);
   grae->SetPoint(189,150.9505,5984.056);
   grae->SetPointError(189,0.0295,0.0295,138.5092,138.5092);
   grae->SetPoint(190,151.0095,5737.617);
   grae->SetPointError(190,0.0295,0.0295,129.0646,129.0646);
   grae->SetPoint(191,151.0685,5775.78);
   grae->SetPointError(191,0.0295,0.0295,131.0697,131.0697);
   grae->SetPoint(192,151.1275,5846.177);
   grae->SetPointError(192,0.0295,0.0295,145.9212,145.9212);
   grae->SetPoint(193,151.1865,5865.775);
   grae->SetPointError(193,0.0295,0.0295,118.5459,118.5459);
   grae->SetPoint(194,151.2455,5857.887);
   grae->SetPointError(194,0.0295,0.0295,126.059,126.059);
   grae->SetPoint(195,151.3045,5864.458);
   grae->SetPointError(195,0.0295,0.0295,147.4047,147.4047);
   grae->SetPoint(196,151.3635,6004.355);
   grae->SetPointError(196,0.0295,0.0295,139.5455,139.5455);
   grae->SetPoint(197,151.4225,5783.542);
   grae->SetPointError(197,0.0295,0.0295,107.1927,107.1927);
   grae->SetPoint(198,151.4815,5869.318);
   grae->SetPointError(198,0.0295,0.0295,138.621,138.621);
   grae->SetPoint(199,151.5405,5833.644);
   grae->SetPointError(199,0.0295,0.0295,134.6156,134.6156);
   
   TH1F *Graph_DataF1 = new TH1F("Graph_DataF1","Histogram of data2D_binned_plot__DTFdeltaM",200,138.59,152.75);
   Graph_DataF1->SetMinimum(0);
   Graph_DataF1->SetMaximum(259923.1);
   Graph_DataF1->SetDirectory(0);
   Graph_DataF1->SetStats(0);
   Graph_DataF1->SetFillColor(1);
   Graph_DataF1->SetLineWidth(2);
   Graph_DataF1->SetMarkerStyle(20);
   Graph_DataF1->SetMarkerSize(0.5);
   Graph_DataF1->GetXaxis()->SetNdivisions(505);
   Graph_DataF1->GetXaxis()->SetLabelFont(133);
   Graph_DataF1->GetXaxis()->SetLabelOffset(0.015);
   Graph_DataF1->GetXaxis()->SetLabelSize(19);
   Graph_DataF1->GetXaxis()->SetTitleSize(19);
   Graph_DataF1->GetXaxis()->SetTitleOffset(3);
   Graph_DataF1->GetXaxis()->SetTitleFont(133);
   Graph_DataF1->GetYaxis()->SetNdivisions(507);
   Graph_DataF1->GetYaxis()->SetLabelFont(133);
   Graph_DataF1->GetYaxis()->SetLabelSize(19);
   Graph_DataF1->GetYaxis()->SetTitleSize(19);
   Graph_DataF1->GetYaxis()->SetTitleFont(133);
   Graph_DataF1->GetZaxis()->SetLabelFont(133);
   Graph_DataF1->GetZaxis()->SetLabelSize(19);
   Graph_DataF1->GetZaxis()->SetTitleSize(19);
   Graph_DataF1->GetZaxis()->SetTitleFont(133);
   grae->SetHistogram(Graph_DataF1);
   
   grae->Draw("p");
   
   graph = new TGraph(232);
   graph->SetName("DeltaM_signal");
   graph->SetTitle("Projection of weighted sum of RS components");
   graph->SetFillColor(1);
   graph->SetLineColor(2);
   graph->SetLineStyle(2);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   graph->SetPoint(0,139.711,0);
   graph->SetPoint(1,139.77,0.0002527199903);
   graph->SetPoint(2,139.829,0.0003569082405);
   graph->SetPoint(3,139.888,0.0005022669512);
   graph->SetPoint(4,139.947,0.0007043259131);
   graph->SetPoint(5,140.006,0.0009841782343);
   graph->SetPoint(6,140.065,0.001370360585);
   graph->SetPoint(7,140.124,0.00190132765);
   graph->SetPoint(8,140.183,0.002628694157);
   graph->SetPoint(9,140.242,0.003621463691);
   graph->SetPoint(10,140.301,0.004971519868);
   graph->SetPoint(11,140.36,0.006800724486);
   graph->SetPoint(12,140.419,0.009270051114);
   graph->SetPoint(13,140.478,0.01259128379);
   graph->SetPoint(14,140.537,0.0170419317);
   graph->SetPoint(15,140.596,0.02298415504);
   graph->SetPoint(16,140.655,0.03088866709);
   graph->SetPoint(17,140.714,0.04136477688);
   graph->SetPoint(18,140.773,0.05519796749);
   graph->SetPoint(19,140.832,0.07339667032);
   graph->SetPoint(20,140.891,0.09725019745);
   graph->SetPoint(21,140.95,0.1284001338);
   graph->SetPoint(22,141.009,0.1689278683);
   graph->SetPoint(23,141.068,0.2214613577);
   graph->SetPoint(24,141.127,0.2893046641);
   graph->SetPoint(25,141.186,0.3765942834);
   graph->SetPoint(26,141.245,0.4884867771);
   graph->SetPoint(27,141.304,0.6313827212);
   graph->SetPoint(28,141.363,0.813192481);
   graph->SetPoint(29,141.422,1.043649785);
   graph->SetPoint(30,141.481,1.334679482);
   graph->SetPoint(31,141.54,1.700826185);
   graph->SetPoint(32,141.599,2.159750713);
   graph->SetPoint(33,141.658,2.732801283);
   graph->SetPoint(34,141.717,3.445666218);
   graph->SetPoint(35,141.776,4.329114504);
   graph->SetPoint(36,141.835,5.419829792);
   graph->SetPoint(37,141.894,6.761342263);
   graph->SetPoint(38,141.953,8.405061251);
   graph->SetPoint(39,142.012,10.41140942);
   graph->SetPoint(40,142.071,12.85105667);
   graph->SetPoint(41,142.13,15.80624886);
   graph->SetPoint(42,142.189,19.37222242);
   graph->SetPoint(43,142.248,23.65869163);
   graph->SetPoint(44,142.307,28.7913904);
   graph->SetPoint(45,142.366,34.91364425);
   graph->SetPoint(46,142.425,42.18794269);
   graph->SetPoint(47,142.484,50.797475);
   graph->SetPoint(48,142.543,60.94758589);
   graph->SetPoint(49,142.602,72.86710036);
   graph->SetPoint(50,142.661,86.80946036);
   graph->SetPoint(51,142.72,103.0536092);
   graph->SetPoint(52,142.779,121.9045542);
   graph->SetPoint(53,142.838,143.6935325);
   graph->SetPoint(54,142.897,168.7777034);
   graph->SetPoint(55,142.956,197.5392867);
   graph->SetPoint(56,143.015,230.3840707);
   graph->SetPoint(57,143.074,267.7392143);
   graph->SetPoint(58,143.133,310.0502813);
   graph->SetPoint(59,143.192,357.7774595);
   graph->SetPoint(60,143.251,411.3909485);
   graph->SetPoint(61,143.31,471.36556);
   graph->SetPoint(62,143.369,538.1746751);
   graph->SetPoint(63,143.428,612.2839079);
   graph->SetPoint(64,143.487,694.1451866);
   graph->SetPoint(65,143.546,784.192639);
   graph->SetPoint(66,143.605,882.8428548);
   graph->SetPoint(67,143.664,990.5041223);
   graph->SetPoint(68,143.723,1107.60253);
   graph->SetPoint(69,143.782,1234.637929);
   graph->SetPoint(70,143.841,1372.290176);
   graph->SetPoint(71,143.9,1521.606124);
   graph->SetPoint(72,143.959,1684.310156);
   graph->SetPoint(73,144.018,1863.294115);
   graph->SetPoint(74,144.077,2063.352854);
   graph->SetPoint(75,144.136,2292.233404);
   graph->SetPoint(76,144.195,2562.050404);
   graph->SetPoint(77,144.254,2891.077808);
   graph->SetPoint(78,144.313,3305.848468);
   graph->SetPoint(79,144.372,3843.379136);
   graph->SetPoint(80,144.431,4553.214336);
   graph->SetPoint(81,144.49,5498.933538);
   graph->SetPoint(82,144.549,6759.001364);
   graph->SetPoint(83,144.608,8427.774266);
   graph->SetPoint(84,144.667,10619.71349);
   graph->SetPoint(85,144.726,13483.76357);
   graph->SetPoint(86,144.785,17239.28292);
   graph->SetPoint(87,144.844,22245.05808);
   graph->SetPoint(88,144.8735,25391.47648);
   graph->SetPoint(89,144.903,29099.31086);
   graph->SetPoint(90,144.9325,33496.18254);
   graph->SetPoint(91,144.962,38731.60849);
   graph->SetPoint(92,144.9915,44972.13173);
   graph->SetPoint(93,145.021,52391.52167);
   graph->SetPoint(94,145.0505,61155.30713);
   graph->SetPoint(95,145.08,71399.62644);
   graph->SetPoint(96,145.1095,83205.40852);
   graph->SetPoint(97,145.139,96570.12461);
   graph->SetPoint(98,145.1685,111380.5684);
   graph->SetPoint(99,145.198,127391.0551);
   graph->SetPoint(100,145.257,161311.623);
   graph->SetPoint(101,145.2865,178038.2186);
   graph->SetPoint(102,145.316,193655.9615);
   graph->SetPoint(103,145.33075,200809.3331);
   graph->SetPoint(104,145.3455,207399.6663);
   graph->SetPoint(105,145.36025,213337.2587);
   graph->SetPoint(106,145.375,218538.8329);
   graph->SetPoint(107,145.38975,222929.5823);
   graph->SetPoint(108,145.4045,226445.0581);
   graph->SetPoint(109,145.41925,229032.8303);
   graph->SetPoint(110,145.434,230653.8609);
   graph->SetPoint(111,145.44875,231283.5387);
   graph->SetPoint(112,145.4635,230912.3381);
   graph->SetPoint(113,145.47825,229546.0738);
   graph->SetPoint(114,145.493,227205.745);
   graph->SetPoint(115,145.50775,223926.973);
   graph->SetPoint(116,145.5225,219759.0541);
   graph->SetPoint(117,145.53725,214763.6641);
   graph->SetPoint(118,145.552,209013.2611);
   graph->SetPoint(119,145.56675,202589.2479);
   graph->SetPoint(120,145.5815,195579.9577);
   graph->SetPoint(121,145.611,180180.7834);
   graph->SetPoint(122,145.6405,163469.7882);
   graph->SetPoint(123,145.67,146520.4741);
   graph->SetPoint(124,145.6995,129666.2799);
   graph->SetPoint(125,145.729,113564.7615);
   graph->SetPoint(126,145.7585,98623.19836);
   graph->SetPoint(127,145.788,85104.24755);
   graph->SetPoint(128,145.8175,73136.04723);
   graph->SetPoint(129,145.847,62733.0424);
   graph->SetPoint(130,145.8765,53822.79881);
   graph->SetPoint(131,145.906,46274.33489);
   graph->SetPoint(132,145.9355,39924.38021);
   graph->SetPoint(133,145.965,34599.16781);
   graph->SetPoint(134,145.9945,30130.60546);
   graph->SetPoint(135,146.024,26366.7323);
   graph->SetPoint(136,146.0535,23177.12875);
   graph->SetPoint(137,146.083,20454.37617);
   graph->SetPoint(138,146.142,16085.59814);
   graph->SetPoint(139,146.201,12780.66683);
   graph->SetPoint(140,146.26,10252.93001);
   graph->SetPoint(141,146.319,8320.397522);
   graph->SetPoint(142,146.378,6852.2679);
   graph->SetPoint(143,146.437,5744.070848);
   graph->SetPoint(144,146.496,4908.915289);
   graph->SetPoint(145,146.555,4275.268576);
   graph->SetPoint(146,146.614,3786.216625);
   graph->SetPoint(147,146.673,3398.338495);
   graph->SetPoint(148,146.732,3079.915191);
   graph->SetPoint(149,146.791,2808.752804);
   graph->SetPoint(150,146.85,2569.973083);
   graph->SetPoint(151,146.909,2354.025887);
   graph->SetPoint(152,146.968,2155.052372);
   graph->SetPoint(153,147.027,1969.628226);
   graph->SetPoint(154,147.086,1795.854296);
   graph->SetPoint(155,147.145,1632.732516);
   graph->SetPoint(156,147.204,1479.758407);
   graph->SetPoint(157,147.263,1336.667843);
   graph->SetPoint(158,147.322,1203.287866);
   graph->SetPoint(159,147.381,1079.454357);
   graph->SetPoint(160,147.44,964.9707725);
   graph->SetPoint(161,147.499,859.5910271);
   graph->SetPoint(162,147.558,763.0159364);
   graph->SetPoint(163,147.617,674.8968749);
   graph->SetPoint(164,147.676,594.842963);
   graph->SetPoint(165,147.735,522.4297146);
   graph->SetPoint(166,147.794,457.2079995);
   graph->SetPoint(167,147.853,398.7127043);
   graph->SetPoint(168,147.912,346.4707563);
   graph->SetPoint(169,147.971,300.0083415);
   graph->SetPoint(170,148.03,258.8572319);
   graph->SetPoint(171,148.089,222.5601975);
   graph->SetPoint(172,148.148,190.675509);
   graph->SetPoint(173,148.207,162.7805648);
   graph->SetPoint(174,148.266,138.4746921);
   graph->SetPoint(175,148.325,117.3811839);
   graph->SetPoint(176,148.384,99.14864489);
   graph->SetPoint(177,148.443,83.45172171);
   graph->SetPoint(178,148.502,69.99129684);
   graph->SetPoint(179,148.561,58.49422633);
   graph->SetPoint(180,148.62,48.71269799);
   graph->SetPoint(181,148.679,40.42328368);
   graph->SetPoint(182,148.738,33.42575442);
   graph->SetPoint(183,148.797,27.54172077);
   graph->SetPoint(184,148.856,22.61315443);
   graph->SetPoint(185,148.915,18.50084022);
   graph->SetPoint(186,148.974,15.08280038);
   graph->SetPoint(187,149.033,12.25272657);
   graph->SetPoint(188,149.092,9.918448214);
   graph->SetPoint(189,149.151,8.000459827);
   graph->SetPoint(190,149.21,6.430524533);
   graph->SetPoint(191,149.269,5.150365895);
   graph->SetPoint(192,149.328,4.110455988);
   graph->SetPoint(193,149.387,3.268903935);
   graph->SetPoint(194,149.446,2.590446049);
   graph->SetPoint(195,149.505,2.045536274);
   graph->SetPoint(196,149.564,1.609533651);
   graph->SetPoint(197,149.623,1.261982059);
   graph->SetPoint(198,149.682,0.9859764594);
   graph->SetPoint(199,149.741,0.7676091793);
   graph->SetPoint(200,149.8,0.5954893835);
   graph->SetPoint(201,149.859,0.4603287919);
   graph->SetPoint(202,149.918,0.3545867559);
   graph->SetPoint(203,149.977,0.2721680481);
   graph->SetPoint(204,150.036,0.2081670687);
   graph->SetPoint(205,150.095,0.158652594);
   graph->SetPoint(206,150.154,0.1204876664);
   graph->SetPoint(207,150.213,0.09117972478);
   graph->SetPoint(208,150.272,0.06875657448);
   graph->SetPoint(209,150.331,0.05166428934);
   graph->SetPoint(210,150.39,0.03868360723);
   graph->SetPoint(211,150.449,0.02886182242);
   graph->SetPoint(212,150.508,0.02145758386);
   graph->SetPoint(213,150.567,0.0158963777);
   graph->SetPoint(214,150.626,0.01173480339);
   graph->SetPoint(215,150.685,0.008632046184);
   graph->SetPoint(216,150.744,0.006327206224);
   graph->SetPoint(217,150.803,0.0046213677);
   graph->SetPoint(218,150.862,0.003363483981);
   graph->SetPoint(219,150.921,0.002439318506);
   graph->SetPoint(220,150.98,0.00176282);
   graph->SetPoint(221,151.039,0.001269427036);
   graph->SetPoint(222,151.098,0.000910893992);
   graph->SetPoint(223,151.157,0.0006513107638);
   graph->SetPoint(224,151.216,0.000464054514);
   graph->SetPoint(225,151.275,0.0003294656031);
   graph->SetPoint(226,151.334,0.0002330834808);
   graph->SetPoint(227,151.393,0.0001643135019);
   graph->SetPoint(228,151.452,0.0001154237961);
   graph->SetPoint(229,151.511,8.079375739e-05);
   graph->SetPoint(230,151.57,5.635346354e-05);
   graph->SetPoint(231,151.629,5.635346354e-05);
   
   TH1F *Graph_DeltaM_signal2 = new TH1F("Graph_DeltaM_signal2","Projection of weighted sum of RS components",232,138.5192,152.8208);
   Graph_DeltaM_signal2->SetMinimum(0);
   Graph_DeltaM_signal2->SetMaximum(254411.9);
   Graph_DeltaM_signal2->SetDirectory(0);
   Graph_DeltaM_signal2->SetStats(0);
   Graph_DeltaM_signal2->SetFillColor(1);
   Graph_DeltaM_signal2->SetLineWidth(2);
   Graph_DeltaM_signal2->SetMarkerStyle(20);
   Graph_DeltaM_signal2->SetMarkerSize(0.5);
   Graph_DeltaM_signal2->GetXaxis()->SetNdivisions(505);
   Graph_DeltaM_signal2->GetXaxis()->SetLabelFont(133);
   Graph_DeltaM_signal2->GetXaxis()->SetLabelOffset(0.015);
   Graph_DeltaM_signal2->GetXaxis()->SetLabelSize(19);
   Graph_DeltaM_signal2->GetXaxis()->SetTitleSize(19);
   Graph_DeltaM_signal2->GetXaxis()->SetTitleOffset(3);
   Graph_DeltaM_signal2->GetXaxis()->SetTitleFont(133);
   Graph_DeltaM_signal2->GetYaxis()->SetNdivisions(507);
   Graph_DeltaM_signal2->GetYaxis()->SetLabelFont(133);
   Graph_DeltaM_signal2->GetYaxis()->SetLabelSize(19);
   Graph_DeltaM_signal2->GetYaxis()->SetTitleSize(19);
   Graph_DeltaM_signal2->GetYaxis()->SetTitleFont(133);
   Graph_DeltaM_signal2->GetZaxis()->SetLabelFont(133);
   Graph_DeltaM_signal2->GetZaxis()->SetLabelSize(19);
   Graph_DeltaM_signal2->GetZaxis()->SetTitleSize(19);
   Graph_DeltaM_signal2->GetZaxis()->SetTitleFont(133);
   graph->SetHistogram(Graph_DeltaM_signal2);
   
   graph->Draw("l");
   
   graph = new TGraph(233);
   graph->SetName("DeltaM_PDF_DstPlus");
   graph->SetTitle("Projection of weighted sum of RS components");
   graph->SetFillColor(1);
   graph->SetLineColor(4);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   graph->SetPoint(0,139.711,0);
   graph->SetPoint(1,139.711,399.9668415);
   graph->SetPoint(2,139.77,399.9668415);
   graph->SetPoint(3,139.829,474.9382753);
   graph->SetPoint(4,139.888,544.3357006);
   graph->SetPoint(5,139.947,609.5141691);
   graph->SetPoint(6,140.006,671.3395635);
   graph->SetPoint(7,140.065,730.4075902);
   graph->SetPoint(8,140.124,787.1502079);
   graph->SetPoint(9,140.183,841.8932468);
   graph->SetPoint(10,140.242,894.8901635);
   graph->SetPoint(11,140.301,946.3430484);
   graph->SetPoint(12,140.36,996.4163418);
   graph->SetPoint(13,140.419,1045.246147);
   graph->SetPoint(14,140.478,1092.946764);
   graph->SetPoint(15,140.537,1139.615403);
   graph->SetPoint(16,140.596,1185.335665);
   graph->SetPoint(17,140.655,1230.180173);
   graph->SetPoint(18,140.714,1274.212602);
   graph->SetPoint(19,140.773,1317.489264);
   graph->SetPoint(20,140.832,1360.06038);
   graph->SetPoint(21,140.891,1401.971119);
   graph->SetPoint(22,140.95,1443.262456);
   graph->SetPoint(23,141.009,1483.971906);
   graph->SetPoint(24,141.068,1524.13416);
   graph->SetPoint(25,141.127,1563.781653);
   graph->SetPoint(26,141.186,1602.945092);
   graph->SetPoint(27,141.245,1641.65395);
   graph->SetPoint(28,141.304,1679.936959);
   graph->SetPoint(29,141.363,1717.822593);
   graph->SetPoint(30,141.422,1755.33958);
   graph->SetPoint(31,141.481,1792.517432);
   graph->SetPoint(32,141.54,1829.387022);
   graph->SetPoint(33,141.599,1865.9812);
   graph->SetPoint(34,141.658,1902.33548);
   graph->SetPoint(35,141.717,1938.488784);
   graph->SetPoint(36,141.776,1974.484271);
   graph->SetPoint(37,141.835,2010.370245);
   graph->SetPoint(38,141.894,2046.20115);
   graph->SetPoint(39,141.953,2082.038669);
   graph->SetPoint(40,142.012,2117.952905);
   graph->SetPoint(41,142.071,2154.023664);
   graph->SetPoint(42,142.13,2190.341828);
   graph->SetPoint(43,142.189,2227.010807);
   graph->SetPoint(44,142.248,2264.14806);
   graph->SetPoint(45,142.307,2301.88667);
   graph->SetPoint(46,142.366,2340.376942);
   graph->SetPoint(47,142.425,2379.788002);
   graph->SetPoint(48,142.484,2420.309359);
   graph->SetPoint(49,142.543,2462.152379);
   graph->SetPoint(50,142.602,2505.551629);
   graph->SetPoint(51,142.661,2550.766035);
   graph->SetPoint(52,142.72,2598.079779);
   graph->SetPoint(53,142.779,2647.802881);
   graph->SetPoint(54,142.838,2700.271375);
   graph->SetPoint(55,142.897,2755.847015);
   graph->SetPoint(56,142.956,2814.916429);
   graph->SetPoint(57,143.015,2877.889631);
   graph->SetPoint(58,143.074,2945.197839);
   graph->SetPoint(59,143.133,3017.290519);
   graph->SetPoint(60,143.192,3094.631607);
   graph->SetPoint(61,143.251,3177.69491);
   graph->SetPoint(62,143.31,3266.958714);
   graph->SetPoint(63,143.369,3362.899746);
   graph->SetPoint(64,143.428,3465.986845);
   graph->SetPoint(65,143.487,3576.675048);
   graph->SetPoint(66,143.546,3695.401486);
   graph->SetPoint(67,143.605,3822.585644);
   graph->SetPoint(68,143.664,3958.638611);
   graph->SetPoint(69,143.723,4103.989181);
   graph->SetPoint(70,143.782,4259.13982);
   graph->SetPoint(71,143.841,4424.772914);
   graph->SetPoint(72,143.9,4601.937767);
   graph->SetPoint(73,143.959,4792.361132);
   graph->SetPoint(74,144.018,4998.937151);
   graph->SetPoint(75,144.077,5226.462902);
   graph->SetPoint(76,144.136,5482.687577);
   graph->SetPoint(77,144.195,5779.727905);
   graph->SetPoint(78,144.254,6135.859874);
   graph->SetPoint(79,144.313,6577.618307);
   graph->SetPoint(80,144.372,7142.021871);
   graph->SetPoint(81,144.431,7878.616951);
   graph->SetPoint(82,144.49,8850.984824);
   graph->SetPoint(83,144.549,10137.59187);
   graph->SetPoint(84,144.608,11832.79625);
   graph->SetPoint(85,144.667,14051.06087);
   graph->SetPoint(86,144.726,16941.33189);
   graph->SetPoint(87,144.785,20722.96928);
   graph->SetPoint(88,144.844,25754.76112);
   graph->SetPoint(89,144.8735,28914.15033);
   graph->SetPoint(90,144.903,32634.93073);
   graph->SetPoint(91,144.9325,37044.72383);
   graph->SetPoint(92,144.962,42293.04677);
   graph->SetPoint(93,144.9915,48546.44277);
   graph->SetPoint(94,145.021,55978.68138);
   graph->SetPoint(95,145.0505,64755.29161);
   graph->SetPoint(96,145.08,75012.41198);
   graph->SetPoint(97,145.1095,86830.97152);
   graph->SetPoint(98,145.139,100208.4417);
   graph->SetPoint(99,145.1685,115031.6164);
   graph->SetPoint(100,145.198,131054.8108);
   graph->SetPoint(101,145.257,165000.7257);
   graph->SetPoint(102,145.2865,181739.9607);
   graph->SetPoint(103,145.316,197370.3207);
   graph->SetPoint(104,145.33075,204529.9924);
   graph->SetPoint(105,145.3455,211126.6202);
   graph->SetPoint(106,145.36025,217070.5017);
   graph->SetPoint(107,145.375,222278.3594);
   graph->SetPoint(108,145.38975,226675.3868);
   graph->SetPoint(109,145.4045,230197.1352);
   graph->SetPoint(110,145.41925,232791.1745);
   graph->SetPoint(111,145.434,234418.4667);
   graph->SetPoint(112,145.44875,235054.4008);
   graph->SetPoint(113,145.4635,234689.451);
   graph->SetPoint(114,145.47825,233329.4321);
   graph->SetPoint(115,145.493,230995.3433);
   graph->SetPoint(116,145.50775,227722.806);
   graph->SetPoint(117,145.5225,223561.1165);
   graph->SetPoint(118,145.53725,218571.9505);
   graph->SetPoint(119,145.552,212827.7662);
   graph->SetPoint(120,145.56675,206409.9665);
   graph->SetPoint(121,145.5815,199406.8845);
   graph->SetPoint(122,145.611,184020.1108);
   graph->SetPoint(123,145.67,150384.5402);
   graph->SetPoint(124,145.6995,133542.6843);
   graph->SetPoint(125,145.729,117453.4838);
   graph->SetPoint(126,145.7585,102524.2183);
   graph->SetPoint(127,145.788,89017.54478);
   graph->SetPoint(128,145.8175,77061.60169);
   graph->SetPoint(129,145.847,66670.83412);
   graph->SetPoint(130,145.8765,57772.80794);
   graph->SetPoint(131,145.906,50236.54171);
   graph->SetPoint(132,145.9355,43898.76511);
   graph->SetPoint(133,145.965,38585.7113);
   graph->SetPoint(134,145.9945,34129.28819);
   graph->SetPoint(135,146.024,30377.535);
   graph->SetPoint(136,146.083,24489.36153);
   graph->SetPoint(137,146.142,20144.69054);
   graph->SetPoint(138,146.201,16863.79153);
   graph->SetPoint(139,146.26,14360.01314);
   graph->SetPoint(140,146.319,12451.36608);
   graph->SetPoint(141,146.378,11007.04971);
   graph->SetPoint(142,146.437,9922.594558);
   graph->SetPoint(143,146.496,9111.110356);
   graph->SetPoint(144,146.555,8501.065242);
   graph->SetPoint(145,146.614,8035.545907);
   graph->SetPoint(146,146.673,7671.132167);
   graph->SetPoint(147,146.732,7376.105771);
   graph->SetPoint(148,146.791,7128.273539);
   graph->SetPoint(149,146.85,6912.757935);
   graph->SetPoint(150,146.909,6720.009521);
   graph->SetPoint(151,146.968,6544.170141);
   graph->SetPoint(152,147.027,6381.816158);
   graph->SetPoint(153,147.086,6231.049085);
   graph->SetPoint(154,147.145,6090.871506);
   graph->SetPoint(155,147.204,5960.779582);
   graph->SetPoint(156,147.263,5840.509814);
   graph->SetPoint(157,147.322,5729.889862);
   graph->SetPoint(158,147.381,5628.756212);
   graph->SetPoint(159,147.44,5536.912918);
   graph->SetPoint(160,147.499,5454.114477);
   graph->SetPoint(161,147.558,5380.062281);
   graph->SetPoint(162,147.617,5314.408269);
   graph->SetPoint(163,147.676,5256.762117);
   graph->SetPoint(164,147.735,5206.699885);
   graph->SetPoint(165,147.794,5163.772979);
   graph->SetPoint(166,147.853,5127.516813);
   graph->SetPoint(167,147.912,5097.458834);
   graph->SetPoint(168,147.971,5073.125739);
   graph->SetPoint(169,148.03,5054.049802);
   graph->SetPoint(170,148.089,5039.774286);
   graph->SetPoint(171,148.148,5029.857948);
   graph->SetPoint(172,148.207,5023.878666);
   graph->SetPoint(173,148.266,5021.436237);
   graph->SetPoint(174,148.325,5022.154417);
   graph->SetPoint(175,148.384,5025.682267);
   graph->SetPoint(176,148.443,5031.694883);
   graph->SetPoint(177,148.502,5039.893589);
   graph->SetPoint(178,148.561,5050.005676);
   graph->SetPoint(179,148.62,5061.783761);
   graph->SetPoint(180,148.679,5075.004838);
   graph->SetPoint(181,148.738,5089.469093);
   graph->SetPoint(182,148.797,5104.998546);
   graph->SetPoint(183,148.856,5121.435572);
   graph->SetPoint(184,148.915,5138.641354);
   graph->SetPoint(185,148.974,5156.494306);
   graph->SetPoint(186,149.033,5174.888505);
   graph->SetPoint(187,149.092,5193.73216);
   graph->SetPoint(188,149.151,5212.946142);
   graph->SetPoint(189,149.21,5232.462582);
   graph->SetPoint(190,149.269,5252.223568);
   graph->SetPoint(191,149.328,5272.179932);
   graph->SetPoint(192,149.387,5292.290137);
   graph->SetPoint(193,149.446,5312.519267);
   graph->SetPoint(194,149.505,5332.838122);
   graph->SetPoint(195,149.564,5353.222399);
   graph->SetPoint(196,149.623,5373.651977);
   graph->SetPoint(197,149.682,5394.110282);
   graph->SetPoint(198,149.741,5414.583731);
   graph->SetPoint(199,149.8,5435.061255);
   graph->SetPoint(200,149.859,5455.533882);
   graph->SetPoint(201,149.918,5475.994386);
   graph->SetPoint(202,149.977,5496.436979);
   graph->SetPoint(203,150.036,5516.85706);
   graph->SetPoint(204,150.095,5537.250999);
   graph->SetPoint(205,150.154,5557.615955);
   graph->SetPoint(206,150.213,5577.949729);
   graph->SetPoint(207,150.272,5598.250638);
   graph->SetPoint(208,150.331,5618.517412);
   graph->SetPoint(209,150.39,5638.749115);
   graph->SetPoint(210,150.449,5658.945072);
   graph->SetPoint(211,150.508,5679.104816);
   graph->SetPoint(212,150.567,5699.228044);
   graph->SetPoint(213,150.626,5719.31458);
   graph->SetPoint(214,150.685,5739.364349);
   graph->SetPoint(215,150.744,5759.377349);
   graph->SetPoint(216,150.803,5779.353641);
   graph->SetPoint(217,150.862,5799.293329);
   graph->SetPoint(218,150.921,5819.196549);
   graph->SetPoint(219,150.98,5839.063465);
   graph->SetPoint(220,151.039,5858.894258);
   graph->SetPoint(221,151.098,5878.689122);
   graph->SetPoint(222,151.157,5898.448261);
   graph->SetPoint(223,151.216,5918.171886);
   graph->SetPoint(224,151.275,5937.860212);
   graph->SetPoint(225,151.334,5957.513455);
   graph->SetPoint(226,151.393,5977.131834);
   graph->SetPoint(227,151.452,5996.715568);
   graph->SetPoint(228,151.511,6016.264873);
   graph->SetPoint(229,151.57,6035.779968);
   graph->SetPoint(230,151.57,6035.779968);
   graph->SetPoint(231,151.629,6035.779968);
   graph->SetPoint(232,151.629,0);
   
   TH1F *Graph_DeltaM_PDF_DstPlus3 = new TH1F("Graph_DeltaM_PDF_DstPlus3","Projection of weighted sum of RS components",233,138.5192,152.8208);
   Graph_DeltaM_PDF_DstPlus3->SetMinimum(0);
   Graph_DeltaM_PDF_DstPlus3->SetMaximum(258559.8);
   Graph_DeltaM_PDF_DstPlus3->SetDirectory(0);
   Graph_DeltaM_PDF_DstPlus3->SetStats(0);
   Graph_DeltaM_PDF_DstPlus3->SetFillColor(1);
   Graph_DeltaM_PDF_DstPlus3->SetLineWidth(2);
   Graph_DeltaM_PDF_DstPlus3->SetMarkerStyle(20);
   Graph_DeltaM_PDF_DstPlus3->SetMarkerSize(0.5);
   Graph_DeltaM_PDF_DstPlus3->GetXaxis()->SetNdivisions(505);
   Graph_DeltaM_PDF_DstPlus3->GetXaxis()->SetLabelFont(133);
   Graph_DeltaM_PDF_DstPlus3->GetXaxis()->SetLabelOffset(0.015);
   Graph_DeltaM_PDF_DstPlus3->GetXaxis()->SetLabelSize(19);
   Graph_DeltaM_PDF_DstPlus3->GetXaxis()->SetTitleSize(19);
   Graph_DeltaM_PDF_DstPlus3->GetXaxis()->SetTitleOffset(3);
   Graph_DeltaM_PDF_DstPlus3->GetXaxis()->SetTitleFont(133);
   Graph_DeltaM_PDF_DstPlus3->GetYaxis()->SetNdivisions(507);
   Graph_DeltaM_PDF_DstPlus3->GetYaxis()->SetLabelFont(133);
   Graph_DeltaM_PDF_DstPlus3->GetYaxis()->SetLabelSize(19);
   Graph_DeltaM_PDF_DstPlus3->GetYaxis()->SetTitleSize(19);
   Graph_DeltaM_PDF_DstPlus3->GetYaxis()->SetTitleFont(133);
   Graph_DeltaM_PDF_DstPlus3->GetZaxis()->SetLabelFont(133);
   Graph_DeltaM_PDF_DstPlus3->GetZaxis()->SetLabelSize(19);
   Graph_DeltaM_PDF_DstPlus3->GetZaxis()->SetTitleSize(19);
   Graph_DeltaM_PDF_DstPlus3->GetZaxis()->SetTitleFont(133);
   graph->SetHistogram(Graph_DeltaM_PDF_DstPlus3);
   
   graph->Draw("l");
   
   TH1D *frame_c52cbcf0__2 = new TH1D("frame_c52cbcf0__2","deltaM_full",200,139.77,151.57);
   frame_c52cbcf0__2->SetBinContent(1,248152.9);
   frame_c52cbcf0__2->SetMinimum(0.0001);
   frame_c52cbcf0__2->SetMaximum(248152.9);
   frame_c52cbcf0__2->SetEntries(1);
   frame_c52cbcf0__2->SetDirectory(0);
   frame_c52cbcf0__2->SetStats(0);
   frame_c52cbcf0__2->SetFillColor(1);
   frame_c52cbcf0__2->SetLineWidth(2);
   frame_c52cbcf0__2->SetMarkerStyle(20);
   frame_c52cbcf0__2->SetMarkerSize(0.5);
   frame_c52cbcf0__2->GetXaxis()->SetTitle("#it{#delta}#it{m}#kern[0.05]{[MeV/c^{2}]}");
   frame_c52cbcf0__2->GetXaxis()->SetNoExponent();
   frame_c52cbcf0__2->GetXaxis()->SetNdivisions(505);
   frame_c52cbcf0__2->GetXaxis()->SetLabelFont(133);
   frame_c52cbcf0__2->GetXaxis()->SetLabelOffset(0.015);
   frame_c52cbcf0__2->GetXaxis()->SetLabelSize(19);
   frame_c52cbcf0__2->GetXaxis()->SetTitleSize(19);
   frame_c52cbcf0__2->GetXaxis()->SetTitleFont(133);
   frame_c52cbcf0__2->GetYaxis()->SetTitle("Candidates / ( 0.059 MeV/c^{2})");
   frame_c52cbcf0__2->GetYaxis()->SetNdivisions(507);
   frame_c52cbcf0__2->GetYaxis()->SetLabelFont(133);
   frame_c52cbcf0__2->GetYaxis()->SetLabelSize(19);
   frame_c52cbcf0__2->GetYaxis()->SetTitleSize(19);
   frame_c52cbcf0__2->GetYaxis()->SetTitleOffset(1.1);
   frame_c52cbcf0__2->GetYaxis()->SetTitleFont(133);
   frame_c52cbcf0__2->GetZaxis()->SetLabelFont(133);
   frame_c52cbcf0__2->GetZaxis()->SetLabelSize(19);
   frame_c52cbcf0__2->GetZaxis()->SetTitleSize(19);
   frame_c52cbcf0__2->GetZaxis()->SetTitleFont(133);
   frame_c52cbcf0__2->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.7,0.4,0.99,0.7,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(133);
   leg->SetTextSize(19);
   leg->SetLineColor(1);
   leg->SetLineStyle(0);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("DataP","Data","pl");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(0.5);
   entry->SetTextFont(133);
   entry=leg->AddEntry("DeltaM_PDF_DstPlus","Total","l");
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   entry=leg->AddEntry("DeltaM_signal","Signal","l");
   entry->SetLineColor(2);
   entry->SetLineStyle(2);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   entry=leg->AddEntry("DeltaM_bkg","Bkg.","f");
   entry->SetFillColor(8);
   entry->SetFillStyle(1001);
   entry->SetLineColor(8);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.25,0.7,0.4,0.8,"NBNDC");
   pt->SetFillColor(0);
   pt->SetFillStyle(4000);
   pt->SetLineWidth(2);
   pt->SetTextFont(133);
   pt->SetTextSize(19);
   TText *text = pt->AddText("#it{D}^{0}#rightarrow #it{K}^{#font[122]{-}}#it{#pi}^{+}");
   pt->Draw();
   
   pt = new TPaveText(0.7,0.7,0.81,0.8,"NBNDC");
   pt->SetFillColor(0);
   pt->SetFillStyle(4000);
   pt->SetLineWidth(2);
   pt->SetTextFont(133);
   pt->SetTextSize(19);
   text = pt->AddText("LHCb");
   pt->Draw();
   fullCanv->Modified();
   fullCanv->cd();
   fullCanv->SetSelected(fullCanv);
}


==> Fig1c.C <==
{
//=========Macro generated from canvas: fullCanv/
//=========  (Fri Oct 21 14:23:14 2016) by ROOT version5.34/25
   TCanvas *fullCanv = new TCanvas("fullCanv", "",0,0,400,300);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   fullCanv->SetHighLightColor(2);
   fullCanv->Range(1801.25,-90466.77,1926.25,441690.7);
   fullCanv->SetFillColor(0);
   fullCanv->SetBorderMode(0);
   fullCanv->SetBorderSize(2);
   fullCanv->SetTickx(1);
   fullCanv->SetTicky(1);
   fullCanv->SetLeftMargin(0.15);
   fullCanv->SetRightMargin(0.05);
   fullCanv->SetBottomMargin(0.17);
   fullCanv->SetFrameLineWidth(2);
   fullCanv->SetFrameBorderMode(0);
   fullCanv->SetFrameLineWidth(2);
   fullCanv->SetFrameBorderMode(0);
   
   TH1D *frame_8a211360__1 = new TH1D("frame_8a211360__1","DTFmass_Full",200,1820,1920);
   frame_8a211360__1->SetBinContent(1,388474.9);
   frame_8a211360__1->SetMinimum(0.0001);
   frame_8a211360__1->SetMaximum(388474.9);
   frame_8a211360__1->SetEntries(1);
   frame_8a211360__1->SetDirectory(0);
   frame_8a211360__1->SetStats(0);
   frame_8a211360__1->SetFillColor(1);
   frame_8a211360__1->SetLineWidth(2);
   frame_8a211360__1->SetMarkerStyle(20);
   frame_8a211360__1->SetMarkerSize(0.5);
   frame_8a211360__1->GetXaxis()->SetTitle("#it{m}(#it{D}^{+})#kern[0.05]{[MeV/c^{2}]}");
   frame_8a211360__1->GetXaxis()->SetNoExponent();
   frame_8a211360__1->GetXaxis()->SetNdivisions(505);
   frame_8a211360__1->GetXaxis()->SetLabelFont(133);
   frame_8a211360__1->GetXaxis()->SetLabelOffset(0.015);
   frame_8a211360__1->GetXaxis()->SetLabelSize(19);
   frame_8a211360__1->GetXaxis()->SetTitleSize(19);
   frame_8a211360__1->GetXaxis()->SetTitleFont(133);
   frame_8a211360__1->GetYaxis()->SetTitle("Candidates / ( 0.5 MeV/c^{2})");
   frame_8a211360__1->GetYaxis()->SetNdivisions(507);
   frame_8a211360__1->GetYaxis()->SetLabelFont(133);
   frame_8a211360__1->GetYaxis()->SetLabelSize(19);
   frame_8a211360__1->GetYaxis()->SetTitleSize(19);
   frame_8a211360__1->GetYaxis()->SetTitleOffset(1.1);
   frame_8a211360__1->GetYaxis()->SetTitleFont(133);
   frame_8a211360__1->GetZaxis()->SetLabelFont(133);
   frame_8a211360__1->GetZaxis()->SetLabelSize(19);
   frame_8a211360__1->GetZaxis()->SetTitleSize(19);
   frame_8a211360__1->GetZaxis()->SetTitleFont(133);
   frame_8a211360__1->Draw("FUNC");
   
   TGraph *graph = new TGraph(412);
   graph->SetName("bkg");
   graph->SetTitle("Projection of weighted sum of RS components");
   graph->SetFillColor(8);
   graph->SetLineColor(8);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   graph->SetPoint(0,1819.5,0);
   graph->SetPoint(1,1819.5,2979.084196);
   graph->SetPoint(2,1820,2979.084196);
   graph->SetPoint(3,1820.5,2964.75872);
   graph->SetPoint(4,1821,2950.502131);
   graph->SetPoint(5,1821.5,2936.314098);
   graph->SetPoint(6,1822,2922.19429);
   graph->SetPoint(7,1822.5,2908.14238);
   graph->SetPoint(8,1823,2894.158041);
   graph->SetPoint(9,1823.5,2880.240948);
   graph->SetPoint(10,1824,2866.390778);
   graph->SetPoint(11,1824.5,2852.607209);
   graph->SetPoint(12,1825,2838.889922);
   graph->SetPoint(13,1825.5,2825.238596);
   graph->SetPoint(14,1826,2811.652915);
   graph->SetPoint(15,1826.5,2798.132563);
   graph->SetPoint(16,1827,2784.677227);
   graph->SetPoint(17,1827.5,2771.286593);
   graph->SetPoint(18,1828,2757.96035);
   graph->SetPoint(19,1828.5,2744.698189);
   graph->SetPoint(20,1829,2731.499802);
   graph->SetPoint(21,1829.5,2718.364881);
   graph->SetPoint(22,1830,2705.293122);
   graph->SetPoint(23,1830.5,2692.284221);
   graph->SetPoint(24,1831,2679.337876);
   graph->SetPoint(25,1831.5,2666.453786);
   graph->SetPoint(26,1832,2653.631651);
   graph->SetPoint(27,1832.5,2640.871174);
   graph->SetPoint(28,1833,2628.172058);
   graph->SetPoint(29,1833.5,2615.534008);
   graph->SetPoint(30,1834,2602.95673);
   graph->SetPoint(31,1834.5,2590.439933);
   graph->SetPoint(32,1835,2577.983325);
   graph->SetPoint(33,1835.5,2565.586616);
   graph->SetPoint(34,1836,2553.24952);
   graph->SetPoint(35,1836.5,2540.971749);
   graph->SetPoint(36,1837,2528.753017);
   graph->SetPoint(37,1837.5,2516.593042);
   graph->SetPoint(38,1838,2504.49154);
   graph->SetPoint(39,1838.5,2492.448231);
   graph->SetPoint(40,1839,2480.462834);
   graph->SetPoint(41,1839.5,2468.535071);
   graph->SetPoint(42,1840,2456.664665);
   graph->SetPoint(43,1840.5,2444.85134);
   graph->SetPoint(44,1841,2433.094821);
   graph->SetPoint(45,1841.5,2421.394836);
   graph->SetPoint(46,1842,2409.751112);
   graph->SetPoint(47,1842.5,2398.16338);
   graph->SetPoint(48,1843,2386.631369);
   graph->SetPoint(49,1843.5,2375.154812);
   graph->SetPoint(50,1844,2363.733442);
   graph->SetPoint(51,1844.5,2352.366994);
   graph->SetPoint(52,1845,2341.055203);
   graph->SetPoint(53,1845.5,2329.797807);
   graph->SetPoint(54,1846,2318.594545);
   graph->SetPoint(55,1846.5,2307.445156);
   graph->SetPoint(56,1847,2296.34938);
   graph->SetPoint(57,1847.5,2285.30696);
   graph->SetPoint(58,1848,2274.31764);
   graph->SetPoint(59,1848.5,2263.381165);
   graph->SetPoint(60,1849,2252.497279);
   graph->SetPoint(61,1849.5,2241.66573);
   graph->SetPoint(62,1850,2230.886267);
   graph->SetPoint(63,1850.5,2220.158639);
   graph->SetPoint(64,1851,2209.482597);
   graph->SetPoint(65,1851.5,2198.857892);
   graph->SetPoint(66,1852,2188.284279);
   graph->SetPoint(67,1852.5,2177.76151);
   graph->SetPoint(68,1853,2167.289342);
   graph->SetPoint(69,1853.5,2156.867532);
   graph->SetPoint(70,1854,2146.495837);
   graph->SetPoint(71,1854.5,2136.174015);
   graph->SetPoint(72,1855,2125.901829);
   graph->SetPoint(73,1855.5,2115.679038);
   graph->SetPoint(74,1856,2105.505405);
   graph->SetPoint(75,1856.5,2095.380694);
   graph->SetPoint(76,1857,2085.304669);
   graph->SetPoint(77,1857.5,2075.277097);
   graph->SetPoint(78,1858,2065.297745);
   graph->SetPoint(79,1858.5,2055.366379);
   graph->SetPoint(80,1859,2045.482771);
   graph->SetPoint(81,1859.5,2035.64669);
   graph->SetPoint(82,1860,2025.857908);
   graph->SetPoint(83,1860.5,2016.116196);
   graph->SetPoint(84,1861,2006.42133);
   graph->SetPoint(85,1861.5,1996.773083);
   graph->SetPoint(86,1862,1987.171231);
   graph->SetPoint(87,1862.5,1977.615552);
   graph->SetPoint(88,1863,1968.105823);
   graph->SetPoint(89,1863.5,1958.641823);
   graph->SetPoint(90,1864,1949.223332);
   graph->SetPoint(91,1864.5,1939.850132);
   graph->SetPoint(92,1865,1930.522005);
   graph->SetPoint(93,1865.5,1921.238734);
   graph->SetPoint(94,1866,1912.000103);
   graph->SetPoint(95,1866.5,1902.805898);
   graph->SetPoint(96,1867,1893.655905);
   graph->SetPoint(97,1867.5,1884.549912);
   graph->SetPoint(98,1868,1875.487706);
   graph->SetPoint(99,1868.5,1866.469077);
   graph->SetPoint(100,1869,1857.493816);
   graph->SetPoint(101,1869.5,1848.561715);
   graph->SetPoint(102,1870,1839.672565);
   graph->SetPoint(103,1870.5,1830.82616);
   graph->SetPoint(104,1871,1822.022295);
   graph->SetPoint(105,1871.5,1813.260765);
   graph->SetPoint(106,1872,1804.541366);
   graph->SetPoint(107,1872.5,1795.863896);
   graph->SetPoint(108,1873,1787.228153);
   graph->SetPoint(109,1873.5,1778.633937);
   graph->SetPoint(110,1874,1770.081048);
   graph->SetPoint(111,1874.5,1761.569287);
   graph->SetPoint(112,1875,1753.098456);
   graph->SetPoint(113,1875.5,1744.668359);
   graph->SetPoint(114,1876,1736.278799);
   graph->SetPoint(115,1876.5,1727.929582);
   graph->SetPoint(116,1877,1719.620514);
   graph->SetPoint(117,1877.5,1711.351402);
   graph->SetPoint(118,1878,1703.122053);
   graph->SetPoint(119,1878.5,1694.932276);
   graph->SetPoint(120,1879,1686.781882);
   graph->SetPoint(121,1879.5,1678.67068);
   graph->SetPoint(122,1880,1670.598483);
   graph->SetPoint(123,1880.5,1662.565102);
   graph->SetPoint(124,1881,1654.570351);
   graph->SetPoint(125,1881.5,1646.614044);
   graph->SetPoint(126,1882,1638.695997);
   graph->SetPoint(127,1882.5,1630.816025);
   graph->SetPoint(128,1883,1622.973945);
   graph->SetPoint(129,1883.5,1615.169576);
   graph->SetPoint(130,1884,1607.402735);
   graph->SetPoint(131,1884.5,1599.673242);
   graph->SetPoint(132,1885,1591.980919);
   graph->SetPoint(133,1885.5,1584.325585);
   graph->SetPoint(134,1886,1576.707063);
   graph->SetPoint(135,1886.5,1569.125176);
   graph->SetPoint(136,1887,1561.579749);
   graph->SetPoint(137,1887.5,1554.070604);
   graph->SetPoint(138,1888,1546.597569);
   graph->SetPoint(139,1888.5,1539.16047);
   graph->SetPoint(140,1889,1531.759133);
   graph->SetPoint(141,1889.5,1524.393386);
   graph->SetPoint(142,1890,1517.06306);
   graph->SetPoint(143,1890.5,1509.767982);
   graph->SetPoint(144,1891,1502.507984);
   graph->SetPoint(145,1891.5,1495.282898);
   graph->SetPoint(146,1892,1488.092554);
   graph->SetPoint(147,1892.5,1480.936787);
   graph->SetPoint(148,1893,1473.815429);
   graph->SetPoint(149,1893.5,1466.728316);
   graph->SetPoint(150,1894,1459.675282);
   graph->SetPoint(151,1894.5,1452.656164);
   graph->SetPoint(152,1895,1445.670799);
   graph->SetPoint(153,1895.5,1438.719024);
   graph->SetPoint(154,1896,1431.800679);
   graph->SetPoint(155,1896.5,1424.915601);
   graph->SetPoint(156,1897,1418.063632);
   graph->SetPoint(157,1897.5,1411.244611);
   graph->SetPoint(158,1898,1404.458381);
   graph->SetPoint(159,1898.5,1397.704784);
   graph->SetPoint(160,1899,1390.983663);
   graph->SetPoint(161,1899.5,1384.294861);
   graph->SetPoint(162,1900,1377.638224);
   graph->SetPoint(163,1900.5,1371.013597);
   graph->SetPoint(164,1901,1364.420825);
   graph->SetPoint(165,1901.5,1357.859756);
   graph->SetPoint(166,1902,1351.330237);
   graph->SetPoint(167,1902.5,1344.832116);
   graph->SetPoint(168,1903,1338.365243);
   graph->SetPoint(169,1903.5,1331.929467);
   graph->SetPoint(170,1904,1325.524638);
   graph->SetPoint(171,1904.5,1319.150609);
   graph->SetPoint(172,1905,1312.80723);
   graph->SetPoint(173,1905.5,1306.494354);
   graph->SetPoint(174,1906,1300.211835);
   graph->SetPoint(175,1906.5,1293.959526);
   graph->SetPoint(176,1907,1287.737283);
   graph->SetPoint(177,1907.5,1281.544961);
   graph->SetPoint(178,1908,1275.382416);
   graph->SetPoint(179,1908.5,1269.249504);
   graph->SetPoint(180,1909,1263.146084);
   graph->SetPoint(181,1909.5,1257.072013);
   graph->SetPoint(182,1910,1251.027151);
   graph->SetPoint(183,1910.5,1245.011356);
   graph->SetPoint(184,1911,1239.024489);
   graph->SetPoint(185,1911.5,1233.066411);
   graph->SetPoint(186,1912,1227.136984);
   graph->SetPoint(187,1912.5,1221.23607);
   graph->SetPoint(188,1913,1215.363531);
   graph->SetPoint(189,1913.5,1209.519231);
   graph->SetPoint(190,1914,1203.703035);
   graph->SetPoint(191,1914.5,1197.914807);
   graph->SetPoint(192,1915,1192.154412);
   graph->SetPoint(193,1915.5,1186.421718);
   graph->SetPoint(194,1916,1180.71659);
   graph->SetPoint(195,1916.5,1175.038897);
   graph->SetPoint(196,1917,1169.388506);
   graph->SetPoint(197,1917.5,1163.765285);
   graph->SetPoint(198,1918,1158.169105);
   graph->SetPoint(199,1918.5,1152.599836);
   graph->SetPoint(200,1919,1147.057347);
   graph->SetPoint(201,1919.5,1141.54151);
   graph->SetPoint(202,1920,1136.052197);
   graph->SetPoint(203,1920,1136.052197);
   graph->SetPoint(204,1920.5,1136.052197);
   graph->SetPoint(205,1920.5,0);
   graph->SetPoint(206,1820,0.0002);
   graph->SetPoint(207,1820.485437,0.0002);
   graph->SetPoint(208,1820.970874,0.0002);
   graph->SetPoint(209,1821.456311,0.0002);
   graph->SetPoint(210,1821.941748,0.0002);
   graph->SetPoint(211,1822.427184,0.0002);
   graph->SetPoint(212,1822.912621,0.0002);
   graph->SetPoint(213,1823.398058,0.0002);
   graph->SetPoint(214,1823.883495,0.0002);
   graph->SetPoint(215,1824.368932,0.0002);
   graph->SetPoint(216,1824.854369,0.0002);
   graph->SetPoint(217,1825.339806,0.0002);
   graph->SetPoint(218,1825.825243,0.0002);
   graph->SetPoint(219,1826.31068,0.0002);
   graph->SetPoint(220,1826.796117,0.0002);
   graph->SetPoint(221,1827.281553,0.0002);
   graph->SetPoint(222,1827.76699,0.0002);
   graph->SetPoint(223,1828.252427,0.0002);
   graph->SetPoint(224,1828.737864,0.0002);
   graph->SetPoint(225,1829.223301,0.0002);
   graph->SetPoint(226,1829.708738,0.0002);
   graph->SetPoint(227,1830.194175,0.0002);
   graph->SetPoint(228,1830.679612,0.0002);
   graph->SetPoint(229,1831.165049,0.0002);
   graph->SetPoint(230,1831.650485,0.0002);
   graph->SetPoint(231,1832.135922,0.0002);
   graph->SetPoint(232,1832.621359,0.0002);
   graph->SetPoint(233,1833.106796,0.0002);
   graph->SetPoint(234,1833.592233,0.0002);
   graph->SetPoint(235,1834.07767,0.0002);
   graph->SetPoint(236,1834.563107,0.0002);
   graph->SetPoint(237,1835.048544,0.0002);
   graph->SetPoint(238,1835.533981,0.0002);
   graph->SetPoint(239,1836.019417,0.0002);
   graph->SetPoint(240,1836.504854,0.0002);
   graph->SetPoint(241,1836.990291,0.0002);
   graph->SetPoint(242,1837.475728,0.0002);
   graph->SetPoint(243,1837.961165,0.0002);
   graph->SetPoint(244,1838.446602,0.0002);
   graph->SetPoint(245,1838.932039,0.0002);
   graph->SetPoint(246,1839.417476,0.0002);
   graph->SetPoint(247,1839.902913,0.0002);
   graph->SetPoint(248,1840.38835,0.0002);
   graph->SetPoint(249,1840.873786,0.0002);
   graph->SetPoint(250,1841.359223,0.0002);
   graph->SetPoint(251,1841.84466,0.0002);
   graph->SetPoint(252,1842.330097,0.0002);
   graph->SetPoint(253,1842.815534,0.0002);
   graph->SetPoint(254,1843.300971,0.0002);
   graph->SetPoint(255,1843.786408,0.0002);
   graph->SetPoint(256,1844.271845,0.0002);
   graph->SetPoint(257,1844.757282,0.0002);
   graph->SetPoint(258,1845.242718,0.0002);
   graph->SetPoint(259,1845.728155,0.0002);
   graph->SetPoint(260,1846.213592,0.0002);
   graph->SetPoint(261,1846.699029,0.0002);
   graph->SetPoint(262,1847.184466,0.0002);
   graph->SetPoint(263,1847.669903,0.0002);
   graph->SetPoint(264,1848.15534,0.0002);
   graph->SetPoint(265,1848.640777,0.0002);
   graph->SetPoint(266,1849.126214,0.0002);
   graph->SetPoint(267,1849.61165,0.0002);
   graph->SetPoint(268,1850.097087,0.0002);
   graph->SetPoint(269,1850.582524,0.0002);
   graph->SetPoint(270,1851.067961,0.0002);
   graph->SetPoint(271,1851.553398,0.0002);
   graph->SetPoint(272,1852.038835,0.0002);
   graph->SetPoint(273,1852.524272,0.0002);
   graph->SetPoint(274,1853.009709,0.0002);
   graph->SetPoint(275,1853.495146,0.0002);
   graph->SetPoint(276,1853.980583,0.0002);
   graph->SetPoint(277,1854.466019,0.0002);
   graph->SetPoint(278,1854.951456,0.0002);
   graph->SetPoint(279,1855.436893,0.0002);
   graph->SetPoint(280,1855.92233,0.0002);
   graph->SetPoint(281,1856.407767,0.0002);
   graph->SetPoint(282,1856.893204,0.0002);
   graph->SetPoint(283,1857.378641,0.0002);
   graph->SetPoint(284,1857.864078,0.0002);
   graph->SetPoint(285,1858.349515,0.0002);
   graph->SetPoint(286,1858.834951,0.0002);
   graph->SetPoint(287,1859.320388,0.0002);
   graph->SetPoint(288,1859.805825,0.0002);
   graph->SetPoint(289,1860.291262,0.0002);
   graph->SetPoint(290,1860.776699,0.0002);
   graph->SetPoint(291,1861.262136,0.0002);
   graph->SetPoint(292,1861.747573,0.0002);
   graph->SetPoint(293,1862.23301,0.0002);
   graph->SetPoint(294,1862.718447,0.0002);
   graph->SetPoint(295,1863.203883,0.0002);
   graph->SetPoint(296,1863.68932,0.0002);
   graph->SetPoint(297,1864.174757,0.0002);
   graph->SetPoint(298,1864.660194,0.0002);
   graph->SetPoint(299,1865.145631,0.0002);
   graph->SetPoint(300,1865.631068,0.0002);
   graph->SetPoint(301,1866.116505,0.0002);
   graph->SetPoint(302,1866.601942,0.0002);
   graph->SetPoint(303,1867.087379,0.0002);
   graph->SetPoint(304,1867.572816,0.0002);
   graph->SetPoint(305,1868.058252,0.0002);
   graph->SetPoint(306,1868.543689,0.0002);
   graph->SetPoint(307,1869.029126,0.0002);
   graph->SetPoint(308,1869.514563,0.0002);
   graph->SetPoint(309,1870,0.0002);
   graph->SetPoint(310,1870.485437,0.0002);
   graph->SetPoint(311,1870.970874,0.0002);
   graph->SetPoint(312,1871.456311,0.0002);
   graph->SetPoint(313,1871.941748,0.0002);
   graph->SetPoint(314,1872.427184,0.0002);
   graph->SetPoint(315,1872.912621,0.0002);
   graph->SetPoint(316,1873.398058,0.0002);
   graph->SetPoint(317,1873.883495,0.0002);
   graph->SetPoint(318,1874.368932,0.0002);
   graph->SetPoint(319,1874.854369,0.0002);
   graph->SetPoint(320,1875.339806,0.0002);
   graph->SetPoint(321,1875.825243,0.0002);
   graph->SetPoint(322,1876.31068,0.0002);
   graph->SetPoint(323,1876.796117,0.0002);
   graph->SetPoint(324,1877.281553,0.0002);
   graph->SetPoint(325,1877.76699,0.0002);
   graph->SetPoint(326,1878.252427,0.0002);
   graph->SetPoint(327,1878.737864,0.0002);
   graph->SetPoint(328,1879.223301,0.0002);
   graph->SetPoint(329,1879.708738,0.0002);
   graph->SetPoint(330,1880.194175,0.0002);
   graph->SetPoint(331,1880.679612,0.0002);
   graph->SetPoint(332,1881.165049,0.0002);
   graph->SetPoint(333,1881.650485,0.0002);
   graph->SetPoint(334,1882.135922,0.0002);
   graph->SetPoint(335,1882.621359,0.0002);
   graph->SetPoint(336,1883.106796,0.0002);
   graph->SetPoint(337,1883.592233,0.0002);
   graph->SetPoint(338,1884.07767,0.0002);
   graph->SetPoint(339,1884.563107,0.0002);
   graph->SetPoint(340,1885.048544,0.0002);
   graph->SetPoint(341,1885.533981,0.0002);
   graph->SetPoint(342,1886.019417,0.0002);
   graph->SetPoint(343,1886.504854,0.0002);
   graph->SetPoint(344,1886.990291,0.0002);
   graph->SetPoint(345,1887.475728,0.0002);
   graph->SetPoint(346,1887.961165,0.0002);
   graph->SetPoint(347,1888.446602,0.0002);
   graph->SetPoint(348,1888.932039,0.0002);
   graph->SetPoint(349,1889.417476,0.0002);
   graph->SetPoint(350,1889.902913,0.0002);
   graph->SetPoint(351,1890.38835,0.0002);
   graph->SetPoint(352,1890.873786,0.0002);
   graph->SetPoint(353,1891.359223,0.0002);
   graph->SetPoint(354,1891.84466,0.0002);
   graph->SetPoint(355,1892.330097,0.0002);
   graph->SetPoint(356,1892.815534,0.0002);
   graph->SetPoint(357,1893.300971,0.0002);
   graph->SetPoint(358,1893.786408,0.0002);
   graph->SetPoint(359,1894.271845,0.0002);
   graph->SetPoint(360,1894.757282,0.0002);
   graph->SetPoint(361,1895.242718,0.0002);
   graph->SetPoint(362,1895.728155,0.0002);
   graph->SetPoint(363,1896.213592,0.0002);
   graph->SetPoint(364,1896.699029,0.0002);
   graph->SetPoint(365,1897.184466,0.0002);
   graph->SetPoint(366,1897.669903,0.0002);
   graph->SetPoint(367,1898.15534,0.0002);
   graph->SetPoint(368,1898.640777,0.0002);
   graph->SetPoint(369,1899.126214,0.0002);
   graph->SetPoint(370,1899.61165,0.0002);
   graph->SetPoint(371,1900.097087,0.0002);
   graph->SetPoint(372,1900.582524,0.0002);
   graph->SetPoint(373,1901.067961,0.0002);
   graph->SetPoint(374,1901.553398,0.0002);
   graph->SetPoint(375,1902.038835,0.0002);
   graph->SetPoint(376,1902.524272,0.0002);
   graph->SetPoint(377,1903.009709,0.0002);
   graph->SetPoint(378,1903.495146,0.0002);
   graph->SetPoint(379,1903.980583,0.0002);
   graph->SetPoint(380,1904.466019,0.0002);
   graph->SetPoint(381,1904.951456,0.0002);
   graph->SetPoint(382,1905.436893,0.0002);
   graph->SetPoint(383,1905.92233,0.0002);
   graph->SetPoint(384,1906.407767,0.0002);
   graph->SetPoint(385,1906.893204,0.0002);
   graph->SetPoint(386,1907.378641,0.0002);
   graph->SetPoint(387,1907.864078,0.0002);
   graph->SetPoint(388,1908.349515,0.0002);
   graph->SetPoint(389,1908.834951,0.0002);
   graph->SetPoint(390,1909.320388,0.0002);
   graph->SetPoint(391,1909.805825,0.0002);
   graph->SetPoint(392,1910.291262,0.0002);
   graph->SetPoint(393,1910.776699,0.0002);
   graph->SetPoint(394,1911.262136,0.0002);
   graph->SetPoint(395,1911.747573,0.0002);
   graph->SetPoint(396,1912.23301,0.0002);
   graph->SetPoint(397,1912.718447,0.0002);
   graph->SetPoint(398,1913.203883,0.0002);
   graph->SetPoint(399,1913.68932,0.0002);
   graph->SetPoint(400,1914.174757,0.0002);
   graph->SetPoint(401,1914.660194,0.0002);
   graph->SetPoint(402,1915.145631,0.0002);
   graph->SetPoint(403,1915.631068,0.0002);
   graph->SetPoint(404,1916.116505,0.0002);
   graph->SetPoint(405,1916.601942,0.0002);
   graph->SetPoint(406,1917.087379,0.0002);
   graph->SetPoint(407,1917.572816,0.0002);
   graph->SetPoint(408,1918.058252,0.0002);
   graph->SetPoint(409,1918.543689,0.0002);
   graph->SetPoint(410,1919.029126,0.0002);
   graph->SetPoint(411,1919.514563,0.0002);
   
   TH1F *Graph_bkg1 = new TH1F("Graph_bkg1","Projection of weighted sum of RS components",412,1809.4,1930.6);
   Graph_bkg1->SetMinimum(0);
   Graph_bkg1->SetMaximum(3276.993);
   Graph_bkg1->SetDirectory(0);
   Graph_bkg1->SetStats(0);
   Graph_bkg1->SetFillColor(1);
   Graph_bkg1->SetLineWidth(2);
   Graph_bkg1->SetMarkerStyle(20);
   Graph_bkg1->SetMarkerSize(0.5);
   Graph_bkg1->GetXaxis()->SetNdivisions(505);
   Graph_bkg1->GetXaxis()->SetLabelFont(133);
   Graph_bkg1->GetXaxis()->SetLabelOffset(0.015);
   Graph_bkg1->GetXaxis()->SetLabelSize(19);
   Graph_bkg1->GetXaxis()->SetTitleSize(19);
   Graph_bkg1->GetXaxis()->SetTitleOffset(3);
   Graph_bkg1->GetXaxis()->SetTitleFont(133);
   Graph_bkg1->GetYaxis()->SetNdivisions(507);
   Graph_bkg1->GetYaxis()->SetLabelFont(133);
   Graph_bkg1->GetYaxis()->SetLabelSize(19);
   Graph_bkg1->GetYaxis()->SetTitleSize(19);
   Graph_bkg1->GetYaxis()->SetTitleFont(133);
   Graph_bkg1->GetZaxis()->SetLabelFont(133);
   Graph_bkg1->GetZaxis()->SetLabelSize(19);
   Graph_bkg1->GetZaxis()->SetTitleSize(19);
   Graph_bkg1->GetZaxis()->SetTitleFont(133);
   graph->SetHistogram(Graph_bkg1);
   
   graph->Draw("F");
   
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(200);
   grae->SetName("DataF");
   grae->SetTitle("Histogram of data2D_binned_plot__DTFmass");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.5);
   grae->SetPoint(0,1820.25,3245.126);
   grae->SetPointError(0,0.25,0.25,86.81249,86.81249);
   grae->SetPoint(1,1820.75,3216.159);
   grae->SetPointError(1,0.25,0.25,55.61676,55.61676);
   grae->SetPoint(2,1821.25,3173.032);
   grae->SetPointError(2,0.25,0.25,54.79507,54.79507);
   grae->SetPoint(3,1821.75,3275.329);
   grae->SetPointError(3,0.25,0.25,70.27361,70.27361);
   grae->SetPoint(4,1822.25,3350.506);
   grae->SetPointError(4,0.25,0.25,60.36322,60.36322);
   grae->SetPoint(5,1822.75,3392.533);
   grae->SetPointError(5,0.25,0.25,57.10597,57.10597);
   grae->SetPoint(6,1823.25,3261.566);
   grae->SetPointError(6,0.25,0.25,55.91568,55.91568);
   grae->SetPoint(7,1823.75,3419.548);
   grae->SetPointError(7,0.25,0.25,61.86302,61.86302);
   grae->SetPoint(8,1824.25,3429.961);
   grae->SetPointError(8,0.25,0.25,57.80854,57.80854);
   grae->SetPoint(9,1824.75,3472.989);
   grae->SetPointError(9,0.25,0.25,65.22095,65.22095);
   grae->SetPoint(10,1825.25,3573.592);
   grae->SetPointError(10,0.25,0.25,66.78944,66.78944);
   grae->SetPoint(11,1825.75,3539.76);
   grae->SetPointError(11,0.25,0.25,63.94291,63.94291);
   grae->SetPoint(12,1826.25,3672.574);
   grae->SetPointError(12,0.25,0.25,73.84109,73.84109);
   grae->SetPoint(13,1826.75,3649.853);
   grae->SetPointError(13,0.25,0.25,66.60166,66.60166);
   grae->SetPoint(14,1827.25,3619.539);
   grae->SetPointError(14,0.25,0.25,61.09596,61.09596);
   grae->SetPoint(15,1827.75,3750.109);
   grae->SetPointError(15,0.25,0.25,62.4021,62.4021);
   grae->SetPoint(16,1828.25,3751.608);
   grae->SetPointError(16,0.25,0.25,59.91924,59.91924);
   grae->SetPoint(17,1828.75,3904.013);
   grae->SetPointError(17,0.25,0.25,75.28326,75.28326);
   grae->SetPoint(18,1829.25,3752.667);
   grae->SetPointError(18,0.25,0.25,58.94198,58.94198);
   grae->SetPoint(19,1829.75,3900.312);
   grae->SetPointError(19,0.25,0.25,61.32365,61.32365);
   grae->SetPoint(20,1830.25,3959.376);
   grae->SetPointError(20,0.25,0.25,66.28941,66.28941);
   grae->SetPoint(21,1830.75,4016.38);
   grae->SetPointError(21,0.25,0.25,66.02468,66.02468);
   grae->SetPoint(22,1831.25,4212.442);
   grae->SetPointError(22,0.25,0.25,70.03586,70.03586);
   grae->SetPoint(23,1831.75,4230.507);
   grae->SetPointError(23,0.25,0.25,69.95891,69.95891);
   grae->SetPoint(24,1832.25,4274.911);
   grae->SetPointError(24,0.25,0.25,65.49689,65.49689);
   grae->SetPoint(25,1832.75,4341.917);
   grae->SetPointError(25,0.25,0.25,67.8651,67.8651);
   grae->SetPoint(26,1833.25,4513.469);
   grae->SetPointError(26,0.25,0.25,67.75369,67.75369);
   grae->SetPoint(27,1833.75,4577.503);
   grae->SetPointError(27,0.25,0.25,72.13783,72.13783);
   grae->SetPoint(28,1834.25,4700.087);
   grae->SetPointError(28,0.25,0.25,86.65638,86.65638);
   grae->SetPoint(29,1834.75,4522.213);
   grae->SetPointError(29,0.25,0.25,69.45058,69.45058);
   grae->SetPoint(30,1835.25,4813.15);
   grae->SetPointError(30,0.25,0.25,72.58231,72.58231);
   grae->SetPoint(31,1835.75,4978.746);
   grae->SetPointError(31,0.25,0.25,73.76581,73.76581);
   grae->SetPoint(32,1836.25,4985.521);
   grae->SetPointError(32,0.25,0.25,78.3302,78.3302);
   grae->SetPoint(33,1836.75,5212.195);
   grae->SetPointError(33,0.25,0.25,82.80909,82.80909);
   grae->SetPoint(34,1837.25,5342.734);
   grae->SetPointError(34,0.25,0.25,82.06284,82.06284);
   grae->SetPoint(35,1837.75,5556.972);
   grae->SetPointError(35,0.25,0.25,88.74309,88.74309);
   grae->SetPoint(36,1838.25,5866.616);
   grae->SetPointError(36,0.25,0.25,83.48872,83.48872);
   grae->SetPoint(37,1838.75,6009.137);
   grae->SetPointError(37,0.25,0.25,87.6559,87.6559);
   grae->SetPoint(38,1839.25,6141.825);
   grae->SetPointError(38,0.25,0.25,81.68539,81.68539);
   grae->SetPoint(39,1839.75,6378.016);
   grae->SetPointError(39,0.25,0.25,104.8482,104.8482);
   grae->SetPoint(40,1840.25,6585.781);
   grae->SetPointError(40,0.25,0.25,86.09653,86.09653);
   grae->SetPoint(41,1840.75,6701.469);
   grae->SetPointError(41,0.25,0.25,80.32903,80.32903);
   grae->SetPoint(42,1841.25,7108.349);
   grae->SetPointError(42,0.25,0.25,84.02762,84.02762);
   grae->SetPoint(43,1841.75,7510.355);
   grae->SetPointError(43,0.25,0.25,98.29593,98.29593);
   grae->SetPoint(44,1842.25,7894.073);
   grae->SetPointError(44,0.25,0.25,98.58614,98.58614);
   grae->SetPoint(45,1842.75,8289.413);
   grae->SetPointError(45,0.25,0.25,102.886,102.886);
   grae->SetPoint(46,1843.25,8696.328);
   grae->SetPointError(46,0.25,0.25,100.1751,100.1751);
   grae->SetPoint(47,1843.75,9312.124);
   grae->SetPointError(47,0.25,0.25,102.0715,102.0715);
   grae->SetPoint(48,1844.25,9677.479);
   grae->SetPointError(48,0.25,0.25,109.1952,109.1952);
   grae->SetPoint(49,1844.75,10195.54);
   grae->SetPointError(49,0.25,0.25,103.1385,103.1385);
   grae->SetPoint(50,1845.25,10997.68);
   grae->SetPointError(50,0.25,0.25,108.3758,108.3758);
   grae->SetPoint(51,1845.75,11629.62);
   grae->SetPointError(51,0.25,0.25,117.4714,117.4714);
   grae->SetPoint(52,1846.25,12574.42);
   grae->SetPointError(52,0.25,0.25,116.2454,116.2454);
   grae->SetPoint(53,1846.75,13508.82);
   grae->SetPointError(53,0.25,0.25,125.7116,125.7116);
   grae->SetPoint(54,1847.25,14774.74);
   grae->SetPointError(54,0.25,0.25,130.8049,130.8049);
   grae->SetPoint(55,1847.75,15908.52);
   grae->SetPointError(55,0.25,0.25,134.456,134.456);
   grae->SetPoint(56,1848.25,16874.46);
   grae->SetPointError(56,0.25,0.25,140.4839,140.4839);
   grae->SetPoint(57,1848.75,18922.66);
   grae->SetPointError(57,0.25,0.25,145.7382,145.7382);
   grae->SetPoint(58,1849.25,20146.19);
   grae->SetPointError(58,0.25,0.25,149.6874,149.6874);
   grae->SetPoint(59,1849.75,22158.16);
   grae->SetPointError(59,0.25,0.25,152.5392,152.5392);
   grae->SetPoint(60,1850.25,24152.81);
   grae->SetPointError(60,0.25,0.25,159.0598,159.0598);
   grae->SetPoint(61,1850.75,26398.06);
   grae->SetPointError(61,0.25,0.25,171.1666,171.1666);
   grae->SetPoint(62,1851.25,28993.14);
   grae->SetPointError(62,0.25,0.25,175.4731,175.4731);
   grae->SetPoint(63,1851.75,32135.64);
   grae->SetPointError(63,0.25,0.25,183.9745,183.9745);
   grae->SetPoint(64,1852.25,35067.23);
   grae->SetPointError(64,0.25,0.25,189.48,189.48);
   grae->SetPoint(65,1852.75,38503.36);
   grae->SetPointError(65,0.25,0.25,195.6353,195.6353);
   grae->SetPoint(66,1853.25,43257.5);
   grae->SetPointError(66,0.25,0.25,218.7564,218.7564);
   grae->SetPoint(67,1853.75,47364.76);
   grae->SetPointError(67,0.25,0.25,220.9989,220.9989);
   grae->SetPoint(68,1854.25,52546.23);
   grae->SetPointError(68,0.25,0.25,230.4967,230.4967);
   grae->SetPoint(69,1854.75,57836.65);
   grae->SetPointError(69,0.25,0.25,238.8405,238.8405);
   grae->SetPoint(70,1855.25,63765.1);
   grae->SetPointError(70,0.25,0.25,254.8545,254.8545);
   grae->SetPoint(71,1855.75,70792.34);
   grae->SetPointError(71,0.25,0.25,271.2793,271.2793);
   grae->SetPoint(72,1856.25,78197.84);
   grae->SetPointError(72,0.25,0.25,278.5292,278.5292);
   grae->SetPoint(73,1856.75,85645.97);
   grae->SetPointError(73,0.25,0.25,291.8971,291.8971);
   grae->SetPoint(74,1857.25,94659.16);
   grae->SetPointError(74,0.25,0.25,304.4639,304.4639);
   grae->SetPoint(75,1857.75,103129.8);
   grae->SetPointError(75,0.25,0.25,311.8624,311.8624);
   grae->SetPoint(76,1858.25,113398.2);
   grae->SetPointError(76,0.25,0.25,330.5379,330.5379);
   grae->SetPoint(77,1858.75,125266.2);
   grae->SetPointError(77,0.25,0.25,350.1754,350.1754);
   grae->SetPoint(78,1859.25,136692.1);
   grae->SetPointError(78,0.25,0.25,364.7752,364.7752);
   grae->SetPoint(79,1859.75,148944.3);
   grae->SetPointError(79,0.25,0.25,381.9588,381.9588);
   grae->SetPoint(80,1860.25,161964.6);
   grae->SetPointError(80,0.25,0.25,395.8173,395.8173);
   grae->SetPoint(81,1860.75,176313.1);
   grae->SetPointError(81,0.25,0.25,408.6392,408.6392);
   grae->SetPoint(82,1861.25,190212.9);
   grae->SetPointError(82,0.25,0.25,429.0765,429.0765);
   grae->SetPoint(83,1861.75,203941.6);
   grae->SetPointError(83,0.25,0.25,439.6433,439.6433);
   grae->SetPoint(84,1862.25,219102);
   grae->SetPointError(84,0.25,0.25,460.244,460.244);
   grae->SetPoint(85,1862.75,234748.1);
   grae->SetPointError(85,0.25,0.25,476.0435,476.0435);
   grae->SetPoint(86,1863.25,249958.9);
   grae->SetPointError(86,0.25,0.25,489.2662,489.2662);
   grae->SetPoint(87,1863.75,264593.2);
   grae->SetPointError(87,0.25,0.25,501.936,501.936);
   grae->SetPoint(88,1864.25,280099.5);
   grae->SetPointError(88,0.25,0.25,523.249,523.249);
   grae->SetPoint(89,1864.75,294891.1);
   grae->SetPointError(89,0.25,0.25,536.8301,536.8301);
   grae->SetPoint(90,1865.25,308562.9);
   grae->SetPointError(90,0.25,0.25,542.5389,542.5389);
   grae->SetPoint(91,1865.75,320812.7);
   grae->SetPointError(91,0.25,0.25,558.4724,558.4724);
   grae->SetPoint(92,1866.25,332765.2);
   grae->SetPointError(92,0.25,0.25,565.0007,565.0007);
   grae->SetPoint(93,1866.75,341966.1);
   grae->SetPointError(93,0.25,0.25,571.6012,571.6012);
   grae->SetPoint(94,1867.25,351673.1);
   grae->SetPointError(94,0.25,0.25,581.9604,581.9604);
   grae->SetPoint(95,1867.75,358452.8);
   grae->SetPointError(95,0.25,0.25,582.3481,582.3481);
   grae->SetPoint(96,1868.25,364044);
   grae->SetPointError(96,0.25,0.25,587.6967,587.6967);
   grae->SetPoint(97,1868.75,367065.9);
   grae->SetPointError(97,0.25,0.25,595.9251,595.9251);
   grae->SetPoint(98,1869.25,369380.5);
   grae->SetPointError(98,0.25,0.25,595.6089,595.6089);
   grae->SetPoint(99,1869.75,369362.2);
   grae->SetPointError(99,0.25,0.25,597.1366,597.1366);
   grae->SetPoint(100,1870.25,364704.2);
   grae->SetPointError(100,0.25,0.25,591.9768,591.9768);
   grae->SetPoint(101,1870.75,362344.2);
   grae->SetPointError(101,0.25,0.25,588.5224,588.5224);
   grae->SetPoint(102,1871.25,355771.6);
   grae->SetPointError(102,0.25,0.25,584.5996,584.5996);
   grae->SetPoint(103,1871.75,348402.7);
   grae->SetPointError(103,0.25,0.25,577.5884,577.5884);
   grae->SetPoint(104,1872.25,339038.2);
   grae->SetPointError(104,0.25,0.25,580.7105,580.7105);
   grae->SetPoint(105,1872.75,327536);
   grae->SetPointError(105,0.25,0.25,560.1258,560.1258);
   grae->SetPoint(106,1873.25,315116.9);
   grae->SetPointError(106,0.25,0.25,550.7257,550.7257);
   grae->SetPoint(107,1873.75,301740.7);
   grae->SetPointError(107,0.25,0.25,542.7006,542.7006);
   grae->SetPoint(108,1874.25,288681.8);
   grae->SetPointError(108,0.25,0.25,531.7091,531.7091);
   grae->SetPoint(109,1874.75,273590.3);
   grae->SetPointError(109,0.25,0.25,518.4346,518.4346);
   grae->SetPoint(110,1875.25,258536.1);
   grae->SetPointError(110,0.25,0.25,503.1344,503.1344);
   grae->SetPoint(111,1875.75,242162.8);
   grae->SetPointError(111,0.25,0.25,482.0486,482.0486);
   grae->SetPoint(112,1876.25,227714.2);
   grae->SetPointError(112,0.25,0.25,469.7069,469.7069);
   grae->SetPoint(113,1876.75,212588.7);
   grae->SetPointError(113,0.25,0.25,455.9569,455.9569);
   grae->SetPoint(114,1877.25,197155.9);
   grae->SetPointError(114,0.25,0.25,440.3152,440.3152);
   grae->SetPoint(115,1877.75,182519.3);
   grae->SetPointError(115,0.25,0.25,425.0617,425.0617);
   grae->SetPoint(116,1878.25,169042.9);
   grae->SetPointError(116,0.25,0.25,406.9978,406.9978);
   grae->SetPoint(117,1878.75,154334.8);
   grae->SetPointError(117,0.25,0.25,386.1165,386.1165);
   grae->SetPoint(118,1879.25,141830.4);
   grae->SetPointError(118,0.25,0.25,372.9533,372.9533);
   grae->SetPoint(119,1879.75,129594.1);
   grae->SetPointError(119,0.25,0.25,363.6517,363.6517);
   grae->SetPoint(120,1880.25,118423.9);
   grae->SetPointError(120,0.25,0.25,349.1551,349.1551);
   grae->SetPoint(121,1880.75,106786.9);
   grae->SetPointError(121,0.25,0.25,322.4708,322.4708);
   grae->SetPoint(122,1881.25,96410.36);
   grae->SetPointError(122,0.25,0.25,307.7547,307.7547);
   grae->SetPoint(123,1881.75,88032.56);
   grae->SetPointError(123,0.25,0.25,299.1197,299.1197);
   grae->SetPoint(124,1882.25,78700.09);
   grae->SetPointError(124,0.25,0.25,277.4391,277.4391);
   grae->SetPoint(125,1882.75,71544.34);
   grae->SetPointError(125,0.25,0.25,272.3831,272.3831);
   grae->SetPoint(126,1883.25,63852.4);
   grae->SetPointError(126,0.25,0.25,256.6437,256.6437);
   grae->SetPoint(127,1883.75,57901.64);
   grae->SetPointError(127,0.25,0.25,245.4425,245.4425);
   grae->SetPoint(128,1884.25,51662.03);
   grae->SetPointError(128,0.25,0.25,231.2281,231.2281);
   grae->SetPoint(129,1884.75,46158.5);
   grae->SetPointError(129,0.25,0.25,221.6504,221.6504);
   grae->SetPoint(130,1885.25,41315.3);
   grae->SetPointError(130,0.25,0.25,214.8248,214.8248);
   grae->SetPoint(131,1885.75,36587.62);
   grae->SetPointError(131,0.25,0.25,195.3142,195.3142);
   grae->SetPoint(132,1886.25,33322.14);
   grae->SetPointError(132,0.25,0.25,194.4546,194.4546);
   grae->SetPoint(133,1886.75,29548.2);
   grae->SetPointError(133,0.25,0.25,173.3001,173.3001);
   grae->SetPoint(134,1887.25,26359.37);
   grae->SetPointError(134,0.25,0.25,172.3022,172.3022);
   grae->SetPoint(135,1887.75,23631.92);
   grae->SetPointError(135,0.25,0.25,167.3791,167.3791);
   grae->SetPoint(136,1888.25,20971.62);
   grae->SetPointError(136,0.25,0.25,157.9314,157.9314);
   grae->SetPoint(137,1888.75,19082.92);
   grae->SetPointError(137,0.25,0.25,151.3581,151.3581);
   grae->SetPoint(138,1889.25,16969.12);
   grae->SetPointError(138,0.25,0.25,139.1279,139.1279);
   grae->SetPoint(139,1889.75,14859.25);
   grae->SetPointError(139,0.25,0.25,127.4244,127.4244);
   grae->SetPoint(140,1890.25,13731.73);
   grae->SetPointError(140,0.25,0.25,128.2194,128.2194);
   grae->SetPoint(141,1890.75,12191.06);
   grae->SetPointError(141,0.25,0.25,126.9089,126.9089);
   grae->SetPoint(142,1891.25,11029.15);
   grae->SetPointError(142,0.25,0.25,125.2361,125.2361);
   grae->SetPoint(143,1891.75,9933.348);
   grae->SetPointError(143,0.25,0.25,113.9931,113.9931);
   grae->SetPoint(144,1892.25,8867.981);
   grae->SetPointError(144,0.25,0.25,99.90339,99.90339);
   grae->SetPoint(145,1892.75,8267.442);
   grae->SetPointError(145,0.25,0.25,112.7183,112.7183);
   grae->SetPoint(146,1893.25,7215.516);
   grae->SetPointError(146,0.25,0.25,98.48671,98.48671);
   grae->SetPoint(147,1893.75,6782.492);
   grae->SetPointError(147,0.25,0.25,97.51686,97.51686);
   grae->SetPoint(148,1894.25,6203.657);
   grae->SetPointError(148,0.25,0.25,98.55827,98.55827);
   grae->SetPoint(149,1894.75,5616.026);
   grae->SetPointError(149,0.25,0.25,102.4759,102.4759);
   grae->SetPoint(150,1895.25,5108.092);
   grae->SetPointError(150,0.25,0.25,80.01412,80.01412);
   grae->SetPoint(151,1895.75,4675.747);
   grae->SetPointError(151,0.25,0.25,81.7663,81.7663);
   grae->SetPoint(152,1896.25,4279.478);
   grae->SetPointError(152,0.25,0.25,74.30662,74.30662);
   grae->SetPoint(153,1896.75,3917.895);
   grae->SetPointError(153,0.25,0.25,71.03752,71.03752);
   grae->SetPoint(154,1897.25,3801.43);
   grae->SetPointError(154,0.25,0.25,103.1685,103.1685);
   grae->SetPoint(155,1897.75,3550.643);
   grae->SetPointError(155,0.25,0.25,73.43095,73.43095);
   grae->SetPoint(156,1898.25,3320.521);
   grae->SetPointError(156,0.25,0.25,72.74329,72.74329);
   grae->SetPoint(157,1898.75,3051.193);
   grae->SetPointError(157,0.25,0.25,73.28376,73.28376);
   grae->SetPoint(158,1899.25,2782.809);
   grae->SetPointError(158,0.25,0.25,57.51257,57.51257);
   grae->SetPoint(159,1899.75,2646.843);
   grae->SetPointError(159,0.25,0.25,58.60538,58.60538);
   grae->SetPoint(160,1900.25,2495.262);
   grae->SetPointError(160,0.25,0.25,53.0498,53.0498);
   grae->SetPoint(161,1900.75,2757.547);
   grae->SetPointError(161,0.25,0.25,370.1098,370.1098);
   grae->SetPoint(162,1901.25,2306.162);
   grae->SetPointError(162,0.25,0.25,55.05764,55.05764);
   grae->SetPoint(163,1901.75,2086.272);
   grae->SetPointError(163,0.25,0.25,52.77034,52.77034);
   grae->SetPoint(164,1902.25,1983.107);
   grae->SetPointError(164,0.25,0.25,48.94892,48.94892);
   grae->SetPoint(165,1902.75,2050.554);
   grae->SetPointError(165,0.25,0.25,73.25037,73.25037);
   grae->SetPoint(166,1903.25,1922.664);
   grae->SetPointError(166,0.25,0.25,54.71367,54.71367);
   grae->SetPoint(167,1903.75,1944.208);
   grae->SetPointError(167,0.25,0.25,71.44298,71.44298);
   grae->SetPoint(168,1904.25,1773.939);
   grae->SetPointError(168,0.25,0.25,52.91247,52.91247);
   grae->SetPoint(169,1904.75,1717.658);
   grae->SetPointError(169,0.25,0.25,47.44638,47.44638);
   grae->SetPoint(170,1905.25,1650.686);
   grae->SetPointError(170,0.25,0.25,41.95174,41.95174);
   grae->SetPoint(171,1905.75,1590.72);
   grae->SetPointError(171,0.25,0.25,41.82087,41.82087);
   grae->SetPoint(172,1906.25,1532.877);
   grae->SetPointError(172,0.25,0.25,45.4795,45.4795);
   grae->SetPoint(173,1906.75,1511.655);
   grae->SetPointError(173,0.25,0.25,61.4133,61.4133);
   grae->SetPoint(174,1907.25,1536.859);
   grae->SetPointError(174,0.25,0.25,58.63171,58.63171);
   grae->SetPoint(175,1907.75,1467.851);
   grae->SetPointError(175,0.25,0.25,41.89548,41.89548);
   grae->SetPoint(176,1908.25,1495.597);
   grae->SetPointError(176,0.25,0.25,41.99521,41.99521);
   grae->SetPoint(177,1908.75,1372.951);
   grae->SetPointError(177,0.25,0.25,41.75208,41.75208);
   grae->SetPoint(178,1909.25,1413.077);
   grae->SetPointError(178,0.25,0.25,39.75595,39.75595);
   grae->SetPoint(179,1909.75,1431.473);
   grae->SetPointError(179,0.25,0.25,49.21087,49.21087);
   grae->SetPoint(180,1910.25,1326.145);
   grae->SetPointError(180,0.25,0.25,39.20259,39.20259);
   grae->SetPoint(181,1910.75,1259.191);
   grae->SetPointError(181,0.25,0.25,36.4133,36.4133);
   grae->SetPoint(182,1911.25,1331.332);
   grae->SetPointError(182,0.25,0.25,39.87429,39.87429);
   grae->SetPoint(183,1911.75,1314.03);
   grae->SetPointError(183,0.25,0.25,38.57864,38.57864);
   grae->SetPoint(184,1912.25,1251.784);
   grae->SetPointError(184,0.25,0.25,42.26978,42.26978);
   grae->SetPoint(185,1912.75,1263.641);
   grae->SetPointError(185,0.25,0.25,37.92603,37.92603);
   grae->SetPoint(186,1913.25,1317.343);
   grae->SetPointError(186,0.25,0.25,45.21941,45.21941);
   grae->SetPoint(187,1913.75,1196.268);
   grae->SetPointError(187,0.25,0.25,52.3596,52.3596);
   grae->SetPoint(188,1914.25,1209.988);
   grae->SetPointError(188,0.25,0.25,36.29658,36.29658);
   grae->SetPoint(189,1914.75,1213.786);
   grae->SetPointError(189,0.25,0.25,38.66838,38.66838);
   grae->SetPoint(190,1915.25,1128.155);
   grae->SetPointError(190,0.25,0.25,36.3779,36.3779);
   grae->SetPoint(191,1915.75,1328.223);
   grae->SetPointError(191,0.25,0.25,143.5967,143.5967);
   grae->SetPoint(192,1916.25,1386.172);
   grae->SetPointError(192,0.25,0.25,192.0192,192.0192);
   grae->SetPoint(193,1916.75,1103.382);
   grae->SetPointError(193,0.25,0.25,34.32148,34.32148);
   grae->SetPoint(194,1917.25,1161.214);
   grae->SetPointError(194,0.25,0.25,37.44257,37.44257);
   grae->SetPoint(195,1917.75,1163.262);
   grae->SetPointError(195,0.25,0.25,41.56334,41.56334);
   grae->SetPoint(196,1918.25,1201.489);
   grae->SetPointError(196,0.25,0.25,40.23818,40.23818);
   grae->SetPoint(197,1918.75,1209.371);
   grae->SetPointError(197,0.25,0.25,56.79602,56.79602);
   grae->SetPoint(198,1919.25,1135.107);
   grae->SetPointError(198,0.25,0.25,37.82136,37.82136);
   grae->SetPoint(199,1919.75,1129.955);
   grae->SetPointError(199,0.25,0.25,36.62167,36.62167);
   
   TH1F *Graph_DataF1 = new TH1F("Graph_DataF1","Histogram of data2D_binned_plot__DTFmass",200,1810,1930);
   Graph_DataF1->SetMinimum(0);
   Graph_DataF1->SetMaximum(406866.8);
   Graph_DataF1->SetDirectory(0);
   Graph_DataF1->SetStats(0);
   Graph_DataF1->SetFillColor(1);
   Graph_DataF1->SetLineWidth(2);
   Graph_DataF1->SetMarkerStyle(20);
   Graph_DataF1->SetMarkerSize(0.5);
   Graph_DataF1->GetXaxis()->SetNdivisions(505);
   Graph_DataF1->GetXaxis()->SetLabelFont(133);
   Graph_DataF1->GetXaxis()->SetLabelOffset(0.015);
   Graph_DataF1->GetXaxis()->SetLabelSize(19);
   Graph_DataF1->GetXaxis()->SetTitleSize(19);
   Graph_DataF1->GetXaxis()->SetTitleOffset(3);
   Graph_DataF1->GetXaxis()->SetTitleFont(133);
   Graph_DataF1->GetYaxis()->SetNdivisions(507);
   Graph_DataF1->GetYaxis()->SetLabelFont(133);
   Graph_DataF1->GetYaxis()->SetLabelSize(19);
   Graph_DataF1->GetYaxis()->SetTitleSize(19);
   Graph_DataF1->GetYaxis()->SetTitleFont(133);
   Graph_DataF1->GetZaxis()->SetLabelFont(133);
   Graph_DataF1->GetZaxis()->SetLabelSize(19);
   Graph_DataF1->GetZaxis()->SetTitleSize(19);
   Graph_DataF1->GetZaxis()->SetTitleFont(133);
   grae->SetHistogram(Graph_DataF1);
   
   grae->Draw("p");
   
   graph = new TGraph(203);
   graph->SetName("signal");
   graph->SetTitle("Projection of weighted sum of RS components");
   graph->SetFillColor(1);
   graph->SetLineColor(2);
   graph->SetLineStyle(2);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   graph->SetPoint(0,1819.5,0);
   graph->SetPoint(1,1820,283.6014376);
   graph->SetPoint(2,1820.5,307.3678215);
   graph->SetPoint(3,1821,332.8537807);
   graph->SetPoint(4,1821.5,360.1586969);
   graph->SetPoint(5,1822,389.3855921);
   graph->SetPoint(6,1822.5,420.6411089);
   graph->SetPoint(7,1823,454.0354838);
   graph->SetPoint(8,1823.5,489.6825163);
   graph->SetPoint(9,1824,527.6995388);
   graph->SetPoint(10,1824.5,568.2073901);
   graph->SetPoint(11,1825,611.3304014);
   graph->SetPoint(12,1825.5,657.1964029);
   graph->SetPoint(13,1826,705.9367616);
   graph->SetPoint(14,1826.5,757.6864651);
   graph->SetPoint(15,1827,812.5842695);
   graph->SetPoint(16,1827.5,870.7729321);
   graph->SetPoint(17,1828,932.3995568);
   graph->SetPoint(18,1828.5,997.6160848);
   graph->SetPoint(19,1829,1066.579969);
   graph->SetPoint(20,1829.5,1139.455081);
   graph->SetPoint(21,1830,1216.412903);
   graph->SetPoint(22,1830.5,1297.634073);
   graph->SetPoint(23,1831,1383.310362);
   graph->SetPoint(24,1831.5,1473.647163);
   graph->SetPoint(25,1832,1568.866602);
   graph->SetPoint(26,1832.5,1669.211384);
   graph->SetPoint(27,1833,1774.949501);
   graph->SetPoint(28,1833.5,1886.379946);
   graph->SetPoint(29,1834,2003.839601);
   graph->SetPoint(30,1834.5,2127.711458);
   graph->SetPoint(31,1835,2258.434377);
   graph->SetPoint(32,1835.5,2396.51457);
   graph->SetPoint(33,1836,2542.539017);
   graph->SetPoint(34,1836.5,2697.19105);
   graph->SetPoint(35,1837,2861.268292);
   graph->SetPoint(36,1837.5,3035.7032);
   graph->SetPoint(37,1838,3221.586413);
   graph->SetPoint(38,1838.5,3420.193098);
   graph->SetPoint(39,1839,3633.012501);
   graph->SetPoint(40,1839.5,3861.780866);
   graph->SetPoint(41,1840,4108.517863);
   graph->SetPoint(42,1840.5,4375.566668);
   graph->SetPoint(43,1841,4665.637799);
   graph->SetPoint(44,1841.5,4981.856789);
   graph->SetPoint(45,1842,5327.815813);
   graph->SetPoint(46,1842.5,5707.629328);
   graph->SetPoint(47,1843,6125.993865);
   graph->SetPoint(48,1843.5,6588.252129);
   graph->SetPoint(49,1844,7100.461597);
   graph->SetPoint(50,1844.5,7669.467933);
   graph->SetPoint(51,1845,8302.983573);
   graph->SetPoint(52,1845.5,9009.671955);
   graph->SetPoint(53,1846,9799.237911);
   graph->SetPoint(54,1846.5,10682.52479);
   graph->SetPoint(55,1847,11671.61878);
   graph->SetPoint(56,1847.5,12779.96078);
   graph->SetPoint(57,1848,14022.46582);
   graph->SetPoint(58,1848.5,15415.6493);
   graph->SetPoint(59,1849,16977.75877);
   graph->SetPoint(60,1849.5,18728.90853);
   graph->SetPoint(61,1850,20691.21277);
   graph->SetPoint(62,1850.5,22888.91111);
   graph->SetPoint(63,1851,25348.47804);
   graph->SetPoint(64,1851.5,28098.70487);
   graph->SetPoint(65,1852,31170.74008);
   graph->SetPoint(66,1852.5,34598.07061);
   graph->SetPoint(67,1853,38416.4241);
   graph->SetPoint(68,1853.5,42663.56919);
   graph->SetPoint(69,1854,47378.98944);
   graph->SetPoint(70,1854.5,52603.40582);
   graph->SetPoint(71,1855,58378.12352);
   graph->SetPoint(72,1855.5,64744.18174);
   graph->SetPoint(73,1856,71741.29031);
   graph->SetPoint(74,1856.5,79406.54437);
   graph->SetPoint(75,1857,87772.91883);
   graph->SetPoint(76,1857.5,96867.55667);
   graph->SetPoint(77,1858,106709.8805);
   graph->SetPoint(78,1858.5,117309.5723);
   graph->SetPoint(79,1859,128664.4854);
   graph->SetPoint(80,1859.5,140758.5657);
   graph->SetPoint(81,1860,153559.8806);
   graph->SetPoint(82,1860.5,167018.8587);
   graph->SetPoint(83,1861,181066.858);
   graph->SetPoint(84,1861.5,195615.1783);
   graph->SetPoint(85,1862,210554.6299);
   graph->SetPoint(86,1862.5,225755.7587);
   graph->SetPoint(87,1863,241069.8072);
   graph->SetPoint(88,1863.5,256330.4639);
   graph->SetPoint(89,1864,271356.4183);
   graph->SetPoint(90,1864.5,285954.7005);
   graph->SetPoint(91,1865,299924.7412);
   graph->SetPoint(92,1865.5,313063.0458);
   graph->SetPoint(93,1866,325168.3358);
   graph->SetPoint(94,1866.5,336046.9748);
   graph->SetPoint(95,1867,345518.4703);
   graph->SetPoint(96,1867.5,353420.8255);
   graph->SetPoint(97,1868,359615.5097);
   graph->SetPoint(98,1868.5,363991.8251);
   graph->SetPoint(99,1869,366470.4693);
   graph->SetPoint(100,1869.5,367005.8339);
   graph->SetPoint(101,1870,365581.4288);
   graph->SetPoint(102,1870.5,362220.2473);
   graph->SetPoint(103,1871,356983.3202);
   graph->SetPoint(104,1871.5,349964.6914);
   graph->SetPoint(105,1872,341288.3702);
   graph->SetPoint(106,1872.5,331104.3805);
   graph->SetPoint(107,1873,319584.0928);
   graph->SetPoint(108,1873.5,306915.0494);
   graph->SetPoint(109,1874,293295.5126);
   graph->SetPoint(110,1874.5,278928.965);
   graph->SetPoint(111,1875,264018.7828);
   graph->SetPoint(112,1875.5,248763.2785);
   graph->SetPoint(113,1876,233351.2831);
   graph->SetPoint(114,1876.5,217958.394);
   graph->SetPoint(115,1877,202743.9786);
   graph->SetPoint(116,1877.5,187848.9763);
   graph->SetPoint(117,1878,173394.5036);
   graph->SetPoint(118,1878.5,159481.2276);
   graph->SetPoint(119,1879,146189.4428);
   graph->SetPoint(120,1879.5,133579.7614);
   graph->SetPoint(121,1880,121694.3109);
   graph->SetPoint(122,1880.5,110558.3237);
   graph->SetPoint(123,1881,100182.002);
   graph->SetPoint(124,1881.5,90562.54581);
   graph->SetPoint(125,1882,81686.24315);
   graph->SetPoint(126,1882.5,73530.53279);
   graph->SetPoint(127,1883,66065.96855);
   graph->SetPoint(128,1883.5,59258.02983);
   graph->SetPoint(129,1884,53068.7404);
   graph->SetPoint(130,1884.5,47458.07342);
   graph->SetPoint(131,1885,42385.13432);
   graph->SetPoint(132,1885.5,37809.12507);
   graph->SetPoint(133,1886,33690.10208);
   graph->SetPoint(134,1886.5,29989.54669);
   graph->SetPoint(135,1887,26670.77102);
   graph->SetPoint(136,1887.5,23699.18418);
   graph->SetPoint(137,1888,21042.44356);
   graph->SetPoint(138,1888.5,18670.51531);
   graph->SetPoint(139,1889,16555.66528);
   graph->SetPoint(140,1889.5,14672.39968);
   graph->SetPoint(141,1890,12997.37113);
   graph->SetPoint(142,1890.5,11509.26292);
   graph->SetPoint(143,1891,10188.66166);
   graph->SetPoint(144,1891.5,9017.925485);
   graph->SetPoint(145,1892,7981.053202);
   graph->SetPoint(146,1892.5,7063.557725);
   graph->SetPoint(147,1893,6252.34584);
   graph->SetPoint(148,1893.5,5535.605298);
   graph->SetPoint(149,1894,4902.699512);
   graph->SetPoint(150,1894.5,4344.069665);
   graph->SetPoint(151,1895,3851.143779);
   graph->SetPoint(152,1895.5,3416.2522);
   graph->SetPoint(153,1896,3032.548897);
   graph->SetPoint(154,1896.5,2693.938086);
   graph->SetPoint(155,1897,2395.005705);
   graph->SetPoint(156,1897.5,2130.955407);
   graph->SetPoint(157,1898,1897.548807);
   graph->SetPoint(158,1898.5,1691.049764);
   graph->SetPoint(159,1899,1508.172585);
   graph->SetPoint(160,1899.5,1346.034023);
   graph->SetPoint(161,1900,1202.108978);
   graph->SetPoint(162,1900.5,1074.189815);
   graph->SetPoint(163,1901,960.3492012);
   graph->SetPoint(164,1901.5,858.9063383);
   graph->SetPoint(165,1902,768.3964659);
   graph->SetPoint(166,1902.5,687.5434774);
   graph->SetPoint(167,1903,615.2354772);
   graph->SetPoint(168,1903.5,550.5030915);
   graph->SetPoint(169,1904,492.5003343);
   graph->SetPoint(170,1904.5,440.4878221);
   graph->SetPoint(171,1905,393.8181279);
   graph->SetPoint(172,1905.5,351.9230687);
   graph->SetPoint(173,1906,314.3027225);
   graph->SetPoint(174,1906.5,280.5159839);
   graph->SetPoint(175,1907,250.1724733);
   graph->SetPoint(176,1907.5,222.92563);
   graph->SetPoint(177,1908,198.4668344);
   graph->SetPoint(178,1908.5,176.5204155);
   graph->SetPoint(179,1909,156.8394171);
   graph->SetPoint(180,1909.5,139.2020098);
   graph->SetPoint(181,1910,123.4084487);
   graph->SetPoint(182,1910.5,109.2784914);
   graph->SetPoint(183,1911,96.64919903);
   graph->SetPoint(184,1911.5,85.37306014);
   graph->SetPoint(185,1912,75.31637955);
   graph->SetPoint(186,1912.5,66.35788912);
   graph->SetPoint(187,1913,58.38754138);
   graph->SetPoint(188,1913.5,51.30545468);
   graph->SetPoint(189,1914,45.0209841);
   graph->SetPoint(190,1914.5,39.45189698);
   graph->SetPoint(191,1915,34.52363585);
   graph->SetPoint(192,1915.5,30.16865504);
   graph->SetPoint(193,1916,26.3258198);
   graph->SetPoint(194,1916.5,22.93985908);
   graph->SetPoint(195,1917,19.96086494);
   graph->SetPoint(196,1917.5,17.34383274);
   graph->SetPoint(197,1918,15.04823783);
   graph->SetPoint(198,1918.5,13.03764492);
   graph->SetPoint(199,1919,11.27934712);
   graph->SetPoint(200,1919.5,9.744032376);
   graph->SetPoint(201,1920,8.405475116);
   graph->SetPoint(202,1920.5,8.405475116);
   
   TH1F *Graph_signal2 = new TH1F("Graph_signal2","Projection of weighted sum of RS components",203,1809.4,1930.6);
   Graph_signal2->SetMinimum(0);
   Graph_signal2->SetMaximum(403706.4);
   Graph_signal2->SetDirectory(0);
   Graph_signal2->SetStats(0);
   Graph_signal2->SetFillColor(1);
   Graph_signal2->SetLineWidth(2);
   Graph_signal2->SetMarkerStyle(20);
   Graph_signal2->SetMarkerSize(0.5);
   Graph_signal2->GetXaxis()->SetNdivisions(505);
   Graph_signal2->GetXaxis()->SetLabelFont(133);
   Graph_signal2->GetXaxis()->SetLabelOffset(0.015);
   Graph_signal2->GetXaxis()->SetLabelSize(19);
   Graph_signal2->GetXaxis()->SetTitleSize(19);
   Graph_signal2->GetXaxis()->SetTitleOffset(3);
   Graph_signal2->GetXaxis()->SetTitleFont(133);
   Graph_signal2->GetYaxis()->SetNdivisions(507);
   Graph_signal2->GetYaxis()->SetLabelFont(133);
   Graph_signal2->GetYaxis()->SetLabelSize(19);
   Graph_signal2->GetYaxis()->SetTitleSize(19);
   Graph_signal2->GetYaxis()->SetTitleFont(133);
   Graph_signal2->GetZaxis()->SetLabelFont(133);
   Graph_signal2->GetZaxis()->SetLabelSize(19);
   Graph_signal2->GetZaxis()->SetTitleSize(19);
   Graph_signal2->GetZaxis()->SetTitleFont(133);
   graph->SetHistogram(Graph_signal2);
   
   graph->Draw("l");
   
   graph = new TGraph(206);
   graph->SetName("mDfull_PDF");
   graph->SetTitle("Projection of weighted sum of RS components");
   graph->SetFillColor(1);
   graph->SetLineColor(4);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   graph->SetPoint(0,1819.5,0);
   graph->SetPoint(1,1819.5,3262.685634);
   graph->SetPoint(2,1820,3262.685634);
   graph->SetPoint(3,1820.5,3272.126542);
   graph->SetPoint(4,1821,3283.355912);
   graph->SetPoint(5,1821.5,3296.472794);
   graph->SetPoint(6,1822,3311.579882);
   graph->SetPoint(7,1822.5,3328.783488);
   graph->SetPoint(8,1823,3348.193524);
   graph->SetPoint(9,1823.5,3369.923464);
   graph->SetPoint(10,1824,3394.090317);
   graph->SetPoint(11,1824.5,3420.814599);
   graph->SetPoint(12,1825,3450.220323);
   graph->SetPoint(13,1825.5,3482.434999);
   graph->SetPoint(14,1826,3517.589677);
   graph->SetPoint(15,1826.5,3555.819029);
   graph->SetPoint(16,1827,3597.261496);
   graph->SetPoint(17,1827.5,3642.059525);
   graph->SetPoint(18,1828,3690.359907);
   graph->SetPoint(19,1828.5,3742.314274);
   graph->SetPoint(20,1829,3798.079771);
   graph->SetPoint(21,1829.5,3857.819963);
   graph->SetPoint(22,1830,3921.706026);
   graph->SetPoint(23,1830.5,3989.918295);
   graph->SetPoint(24,1831,4062.648239);
   graph->SetPoint(25,1831.5,4140.100949);
   graph->SetPoint(26,1832,4222.498253);
   graph->SetPoint(27,1832.5,4310.082558);
   graph->SetPoint(28,1833,4403.121559);
   graph->SetPoint(29,1833.5,4501.913954);
   graph->SetPoint(30,1834,4606.796331);
   graph->SetPoint(31,1834.5,4718.151391);
   graph->SetPoint(32,1835,4836.417702);
   graph->SetPoint(33,1835.5,4962.101186);
   graph->SetPoint(34,1836,5095.788537);
   graph->SetPoint(35,1836.5,5238.162799);
   graph->SetPoint(36,1837,5390.021309);
   graph->SetPoint(37,1837.5,5552.296242);
   graph->SetPoint(38,1838,5726.077953);
   graph->SetPoint(39,1838.5,5912.641329);
   graph->SetPoint(40,1839,6113.475335);
   graph->SetPoint(41,1839.5,6330.315937);
   graph->SetPoint(42,1840,6565.182528);
   graph->SetPoint(43,1840.5,6820.418008);
   graph->SetPoint(44,1841,7098.73262);
   graph->SetPoint(45,1841.5,7403.251625);
   graph->SetPoint(46,1842,7737.566926);
   graph->SetPoint(47,1842.5,8105.792707);
   graph->SetPoint(48,1843,8512.625234);
   graph->SetPoint(49,1843.5,8963.406941);
   graph->SetPoint(50,1844,9464.195039);
   graph->SetPoint(51,1844.5,10021.83493);
   graph->SetPoint(52,1845,10644.03878);
   graph->SetPoint(53,1845.5,11339.46976);
   graph->SetPoint(54,1846,12117.83246);
   graph->SetPoint(55,1846.5,12989.96994);
   graph->SetPoint(56,1847,13967.96816);
   graph->SetPoint(57,1847.5,15065.26775);
   graph->SetPoint(58,1848,16296.78346);
   graph->SetPoint(59,1848.5,17679.03046);
   graph->SetPoint(60,1849,19230.25605);
   graph->SetPoint(61,1849.5,20970.57426);
   graph->SetPoint(62,1850,22922.09904);
   graph->SetPoint(63,1850.5,25109.06975);
   graph->SetPoint(64,1851,27557.96063);
   graph->SetPoint(65,1851.5,30297.56277);
   graph->SetPoint(66,1852,33359.02436);
   graph->SetPoint(67,1852.5,36775.83212);
   graph->SetPoint(68,1853,40583.71344);
   graph->SetPoint(69,1853.5,44820.43672);
   graph->SetPoint(70,1854,49525.48528);
   graph->SetPoint(71,1854.5,54739.57984);
   graph->SetPoint(72,1855,60504.02535);
   graph->SetPoint(73,1855.5,66859.86078);
   graph->SetPoint(74,1856,73846.79571);
   graph->SetPoint(75,1856.5,81501.92507);
   graph->SetPoint(76,1857,89858.2235);
   graph->SetPoint(77,1857.5,98942.83377);
   graph->SetPoint(78,1858,108775.1782);
   graph->SetPoint(79,1858.5,119364.9387);
   graph->SetPoint(80,1859,130709.9681);
   graph->SetPoint(81,1859.5,142794.2124);
   graph->SetPoint(82,1860,155585.7385);
   graph->SetPoint(83,1860.5,169034.9749);
   graph->SetPoint(84,1861,183073.2793);
   graph->SetPoint(85,1861.5,197611.9514);
   graph->SetPoint(86,1862,212541.8011);
   graph->SetPoint(87,1862.5,227733.3742);
   graph->SetPoint(88,1863,243037.913);
   graph->SetPoint(89,1863.5,258289.1057);
   graph->SetPoint(90,1864,273305.6417);
   graph->SetPoint(91,1864.5,287894.5506);
   graph->SetPoint(92,1865,301855.2632);
   graph->SetPoint(93,1865.5,314984.2845);
   graph->SetPoint(94,1866,327080.3359);
   graph->SetPoint(95,1866.5,337949.7807);
   graph->SetPoint(96,1867,347412.1262);
   graph->SetPoint(97,1867.5,355305.3754);
   graph->SetPoint(98,1868,361490.9974);
   graph->SetPoint(99,1868.5,365858.2942);
   graph->SetPoint(100,1869,368327.9631);
   graph->SetPoint(101,1869.5,368854.3956);
   graph->SetPoint(102,1870,367421.1013);
   graph->SetPoint(103,1870.5,364051.0735);
   graph->SetPoint(104,1871,358805.3425);
   graph->SetPoint(105,1871.5,351777.9522);
   graph->SetPoint(106,1872,343092.9115);
   graph->SetPoint(107,1872.5,332900.2444);
   graph->SetPoint(108,1873,321371.321);
   graph->SetPoint(109,1873.5,308693.6833);
   graph->SetPoint(110,1874,295065.5936);
   graph->SetPoint(111,1874.5,280690.5343);
   graph->SetPoint(112,1875,265771.8812);
   graph->SetPoint(113,1875.5,250507.9468);
   graph->SetPoint(114,1876,235087.5619);
   graph->SetPoint(115,1876.5,219686.3236);
   graph->SetPoint(116,1877,204463.5991);
   graph->SetPoint(117,1877.5,189560.3277);
   graph->SetPoint(118,1878,175097.6257);
   graph->SetPoint(119,1878.5,161176.1599);
   graph->SetPoint(120,1879,147876.2246);
   graph->SetPoint(121,1879.5,135258.432);
   graph->SetPoint(122,1880,123364.9094);
   graph->SetPoint(123,1880.5,112220.8888);
   graph->SetPoint(124,1881,101836.5723);
   graph->SetPoint(125,1881.5,92209.15985);
   graph->SetPoint(126,1882,83324.93915);
   graph->SetPoint(127,1882.5,75161.34881);
   graph->SetPoint(128,1883,67688.9425);
   graph->SetPoint(129,1883.5,60873.19941);
   graph->SetPoint(130,1884,54676.14314);
   graph->SetPoint(131,1884.5,49057.74666);
   graph->SetPoint(132,1885,43977.11524);
   graph->SetPoint(133,1885.5,39393.45065);
   graph->SetPoint(134,1886,35266.80915);
   graph->SetPoint(135,1886.5,31558.67186);
   graph->SetPoint(136,1887,28232.35077);
   graph->SetPoint(137,1887.5,25253.25478);
   graph->SetPoint(138,1888,22589.04113);
   graph->SetPoint(139,1888.5,20209.67578);
   graph->SetPoint(140,1889,18087.42441);
   graph->SetPoint(141,1889.5,16196.79307);
   graph->SetPoint(142,1890,14514.43419);
   graph->SetPoint(143,1890.5,13019.0309);
   graph->SetPoint(144,1891,11691.16964);
   graph->SetPoint(145,1891.5,10513.20838);
   graph->SetPoint(146,1892,9469.145756);
   graph->SetPoint(147,1892.5,8544.494512);
   graph->SetPoint(148,1893,7726.161269);
   graph->SetPoint(149,1893.5,7002.333614);
   graph->SetPoint(150,1894,6362.374794);
   graph->SetPoint(151,1894.5,5796.725829);
   graph->SetPoint(152,1895,5296.814579);
   graph->SetPoint(153,1895.5,4854.971224);
   graph->SetPoint(154,1896,4464.349576);
   graph->SetPoint(155,1896.5,4118.853687);
   graph->SetPoint(156,1897,3813.069336);
   graph->SetPoint(157,1897.5,3542.200019);
   graph->SetPoint(158,1898,3302.007188);
   graph->SetPoint(159,1898.5,3088.754548);
   graph->SetPoint(160,1899,2899.156248);
   graph->SetPoint(161,1899.5,2730.328884);
   graph->SetPoint(162,1900,2579.747202);
   graph->SetPoint(163,1900.5,2445.203412);
   graph->SetPoint(164,1901,2324.770026);
   graph->SetPoint(165,1901.5,2216.766094);
   graph->SetPoint(166,1902,2119.726703);
   graph->SetPoint(167,1902.5,2032.375594);
   graph->SetPoint(168,1903,1953.60072);
   graph->SetPoint(169,1903.5,1882.432558);
   graph->SetPoint(170,1904,1818.024973);
   graph->SetPoint(171,1904.5,1759.638431);
   graph->SetPoint(172,1905,1706.625358);
   graph->SetPoint(173,1905.5,1658.417423);
   graph->SetPoint(174,1906,1614.514557);
   graph->SetPoint(175,1906.5,1574.47551);
   graph->SetPoint(176,1907,1537.909757);
   graph->SetPoint(177,1907.5,1504.470591);
   graph->SetPoint(178,1908,1473.84925);
   graph->SetPoint(179,1908.5,1445.76992);
   graph->SetPoint(180,1909,1419.985501);
   graph->SetPoint(181,1909.5,1396.274023);
   graph->SetPoint(182,1910,1374.435599);
   graph->SetPoint(183,1910.5,1354.289847);
   graph->SetPoint(184,1911,1335.673688);
   graph->SetPoint(185,1911.5,1318.439471);
   graph->SetPoint(186,1912,1302.453364);
   graph->SetPoint(187,1912.5,1287.593959);
   graph->SetPoint(188,1913,1273.751072);
   graph->SetPoint(189,1913.5,1260.824686);
   graph->SetPoint(190,1914,1248.724019);
   graph->SetPoint(191,1914.5,1237.366704);
   graph->SetPoint(192,1915,1226.678048);
   graph->SetPoint(193,1915.5,1216.590373);
   graph->SetPoint(194,1916,1207.04241);
   graph->SetPoint(195,1916.5,1197.978756);
   graph->SetPoint(196,1917,1189.349371);
   graph->SetPoint(197,1917.5,1181.109118);
   graph->SetPoint(198,1918,1173.217343);
   graph->SetPoint(199,1918.5,1165.637481);
   graph->SetPoint(200,1919,1158.336694);
   graph->SetPoint(201,1919.5,1151.285542);
   graph->SetPoint(202,1920,1144.457672);
   graph->SetPoint(203,1920,1144.457672);
   graph->SetPoint(204,1920.5,1144.457672);
   graph->SetPoint(205,1920.5,0);
   
   TH1F *Graph_mDfull_PDF3 = new TH1F("Graph_mDfull_PDF3","Projection of weighted sum of RS components",206,1809.4,1930.6);
   Graph_mDfull_PDF3->SetMinimum(0);
   Graph_mDfull_PDF3->SetMaximum(405739.8);
   Graph_mDfull_PDF3->SetDirectory(0);
   Graph_mDfull_PDF3->SetStats(0);
   Graph_mDfull_PDF3->SetFillColor(1);
   Graph_mDfull_PDF3->SetLineWidth(2);
   Graph_mDfull_PDF3->SetMarkerStyle(20);
   Graph_mDfull_PDF3->SetMarkerSize(0.5);
   Graph_mDfull_PDF3->GetXaxis()->SetNdivisions(505);
   Graph_mDfull_PDF3->GetXaxis()->SetLabelFont(133);
   Graph_mDfull_PDF3->GetXaxis()->SetLabelOffset(0.015);
   Graph_mDfull_PDF3->GetXaxis()->SetLabelSize(19);
   Graph_mDfull_PDF3->GetXaxis()->SetTitleSize(19);
   Graph_mDfull_PDF3->GetXaxis()->SetTitleOffset(3);
   Graph_mDfull_PDF3->GetXaxis()->SetTitleFont(133);
   Graph_mDfull_PDF3->GetYaxis()->SetNdivisions(507);
   Graph_mDfull_PDF3->GetYaxis()->SetLabelFont(133);
   Graph_mDfull_PDF3->GetYaxis()->SetLabelSize(19);
   Graph_mDfull_PDF3->GetYaxis()->SetTitleSize(19);
   Graph_mDfull_PDF3->GetYaxis()->SetTitleFont(133);
   Graph_mDfull_PDF3->GetZaxis()->SetLabelFont(133);
   Graph_mDfull_PDF3->GetZaxis()->SetLabelSize(19);
   Graph_mDfull_PDF3->GetZaxis()->SetTitleSize(19);
   Graph_mDfull_PDF3->GetZaxis()->SetTitleFont(133);
   graph->SetHistogram(Graph_mDfull_PDF3);
   
   graph->Draw("l");
   
   TH1D *frame_8a211360__2 = new TH1D("frame_8a211360__2","DTFmass_Full",200,1820,1920);
   frame_8a211360__2->SetBinContent(1,388474.9);
   frame_8a211360__2->SetMinimum(0.0001);
   frame_8a211360__2->SetMaximum(388474.9);
   frame_8a211360__2->SetEntries(1);
   frame_8a211360__2->SetDirectory(0);
   frame_8a211360__2->SetStats(0);
   frame_8a211360__2->SetFillColor(1);
   frame_8a211360__2->SetLineWidth(2);
   frame_8a211360__2->SetMarkerStyle(20);
   frame_8a211360__2->SetMarkerSize(0.5);
   frame_8a211360__2->GetXaxis()->SetTitle("#it{m}(#it{D}^{+})#kern[0.05]{[MeV/c^{2}]}");
   frame_8a211360__2->GetXaxis()->SetNoExponent();
   frame_8a211360__2->GetXaxis()->SetNdivisions(505);
   frame_8a211360__2->GetXaxis()->SetLabelFont(133);
   frame_8a211360__2->GetXaxis()->SetLabelOffset(0.015);
   frame_8a211360__2->GetXaxis()->SetLabelSize(19);
   frame_8a211360__2->GetXaxis()->SetTitleSize(19);
   frame_8a211360__2->GetXaxis()->SetTitleFont(133);
   frame_8a211360__2->GetYaxis()->SetTitle("Candidates / ( 0.5 MeV/c^{2})");
   frame_8a211360__2->GetYaxis()->SetNdivisions(507);
   frame_8a211360__2->GetYaxis()->SetLabelFont(133);
   frame_8a211360__2->GetYaxis()->SetLabelSize(19);
   frame_8a211360__2->GetYaxis()->SetTitleSize(19);
   frame_8a211360__2->GetYaxis()->SetTitleOffset(1.1);
   frame_8a211360__2->GetYaxis()->SetTitleFont(133);
   frame_8a211360__2->GetZaxis()->SetLabelFont(133);
   frame_8a211360__2->GetZaxis()->SetLabelSize(19);
   frame_8a211360__2->GetZaxis()->SetTitleSize(19);
   frame_8a211360__2->GetZaxis()->SetTitleFont(133);
   frame_8a211360__2->Draw("AXISSAME");
   
   TPaveText *pt = new TPaveText(0.25,0.7,0.4,0.8,"NBNDC");
   pt->SetFillColor(0);
   pt->SetFillStyle(4000);
   pt->SetLineWidth(2);
   pt->SetTextFont(133);
   pt->SetTextSize(19);
   TText *text = pt->AddText("#it{D}^{+}#rightarrow #it{K}^{#font[122]{-}}#it{#pi}^{+}#it{#pi}^{+}");
   pt->Draw();
   
   pt = new TPaveText(0.7,0.7,0.81,0.8,"NBNDC");
   pt->SetFillColor(0);
   pt->SetFillStyle(4000);
   pt->SetLineWidth(2);
   pt->SetTextFont(133);
   pt->SetTextSize(19);
   text = pt->AddText("LHCb");
   pt->Draw();
   
   TLegend *leg = new TLegend(0.7,0.4,0.99,0.7,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(133);
   leg->SetTextSize(19);
   leg->SetLineColor(1);
   leg->SetLineStyle(0);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("DataP","Data","pl");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(0.5);
   entry->SetTextFont(133);
   entry=leg->AddEntry("mDplus_PDF","Total","l");
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   entry=leg->AddEntry("signal","Signal","l");
   entry->SetLineColor(2);
   entry->SetLineStyle(2);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   entry=leg->AddEntry("bkg","Bkg.","f");
   entry->SetFillColor(8);
   entry->SetFillStyle(1001);
   entry->SetLineColor(8);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   leg->Draw();
   fullCanv->Modified();
   fullCanv->cd();
   fullCanv->SetSelected(fullCanv);
}


==> Fig1d.C <==
{
//=========Macro generated from canvas: fullCanv/
//=========  (Fri Oct 21 14:23:15 2016) by ROOT version5.34/25
   TCanvas *fullCanv = new TCanvas("fullCanv", "",0,0,400,300);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   fullCanv->SetHighLightColor(2);
   fullCanv->Range(1801.25,-6758.12,1926.25,32995.52);
   fullCanv->SetFillColor(0);
   fullCanv->SetBorderMode(0);
   fullCanv->SetBorderSize(2);
   fullCanv->SetTickx(1);
   fullCanv->SetTicky(1);
   fullCanv->SetLeftMargin(0.15);
   fullCanv->SetRightMargin(0.05);
   fullCanv->SetBottomMargin(0.17);
   fullCanv->SetFrameLineWidth(2);
   fullCanv->SetFrameBorderMode(0);
   fullCanv->SetFrameLineWidth(2);
   fullCanv->SetFrameBorderMode(0);
   
   TH1D *frame_240c320__1 = new TH1D("frame_240c320__1","DTFmass_Full",200,1820,1920);
   frame_240c320__1->SetBinContent(1,29020.16);
   frame_240c320__1->SetMinimum(0.0001);
   frame_240c320__1->SetMaximum(29020.16);
   frame_240c320__1->SetEntries(1);
   frame_240c320__1->SetDirectory(0);
   frame_240c320__1->SetStats(0);
   frame_240c320__1->SetFillColor(1);
   frame_240c320__1->SetLineWidth(2);
   frame_240c320__1->SetMarkerStyle(20);
   frame_240c320__1->SetMarkerSize(0.5);
   frame_240c320__1->GetXaxis()->SetTitle("#it{m}(#it{D}^{+})#kern[0.05]{[MeV/c^{2}]}");
   frame_240c320__1->GetXaxis()->SetNoExponent();
   frame_240c320__1->GetXaxis()->SetNdivisions(505);
   frame_240c320__1->GetXaxis()->SetLabelFont(133);
   frame_240c320__1->GetXaxis()->SetLabelOffset(0.015);
   frame_240c320__1->GetXaxis()->SetLabelSize(19);
   frame_240c320__1->GetXaxis()->SetTitleSize(19);
   frame_240c320__1->GetXaxis()->SetTitleFont(133);
   frame_240c320__1->GetYaxis()->SetTitle("Candidates / ( 0.5 MeV/c^{2})");
   frame_240c320__1->GetYaxis()->SetNdivisions(507);
   frame_240c320__1->GetYaxis()->SetLabelFont(133);
   frame_240c320__1->GetYaxis()->SetLabelSize(19);
   frame_240c320__1->GetYaxis()->SetTitleSize(19);
   frame_240c320__1->GetYaxis()->SetTitleOffset(1.1);
   frame_240c320__1->GetYaxis()->SetTitleFont(133);
   frame_240c320__1->GetZaxis()->SetLabelFont(133);
   frame_240c320__1->GetZaxis()->SetLabelSize(19);
   frame_240c320__1->GetZaxis()->SetTitleSize(19);
   frame_240c320__1->GetZaxis()->SetTitleFont(133);
   frame_240c320__1->Draw("FUNC");
   
   TGraph *graph = new TGraph(412);
   graph->SetName("bkg");
   graph->SetTitle("Projection of weighted sum of RS components");
   graph->SetFillColor(8);
   graph->SetLineColor(8);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   graph->SetPoint(0,1819.5,0);
   graph->SetPoint(1,1819.5,539.1199804);
   graph->SetPoint(2,1820,539.1199804);
   graph->SetPoint(3,1820.5,537.4285033);
   graph->SetPoint(4,1821,535.7423332);
   graph->SetPoint(5,1821.5,534.0614534);
   graph->SetPoint(6,1822,532.3858473);
   graph->SetPoint(7,1822.5,530.7154984);
   graph->SetPoint(8,1823,529.0503902);
   graph->SetPoint(9,1823.5,527.3905063);
   graph->SetPoint(10,1824,525.7358301);
   graph->SetPoint(11,1824.5,524.0863455);
   graph->SetPoint(12,1825,522.4420361);
   graph->SetPoint(13,1825.5,520.8028857);
   graph->SetPoint(14,1826,519.1688781);
   graph->SetPoint(15,1826.5,517.5399972);
   graph->SetPoint(16,1827,515.9162268);
   graph->SetPoint(17,1827.5,514.297551);
   graph->SetPoint(18,1828,512.6839537);
   graph->SetPoint(19,1828.5,511.0754191);
   graph->SetPoint(20,1829,509.4719312);
   graph->SetPoint(21,1829.5,507.8734742);
   graph->SetPoint(22,1830,506.2800324);
   graph->SetPoint(23,1830.5,504.6915899);
   graph->SetPoint(24,1831,503.1081311);
   graph->SetPoint(25,1831.5,501.5296404);
   graph->SetPoint(26,1832,499.9561022);
   graph->SetPoint(27,1832.5,498.3875009);
   graph->SetPoint(28,1833,496.8238211);
   graph->SetPoint(29,1833.5,495.2650473);
   graph->SetPoint(30,1834,493.7111641);
   graph->SetPoint(31,1834.5,492.1621562);
   graph->SetPoint(32,1835,490.6180082);
   graph->SetPoint(33,1835.5,489.078705);
   graph->SetPoint(34,1836,487.5442313);
   graph->SetPoint(35,1836.5,486.014572);
   graph->SetPoint(36,1837,484.489712);
   graph->SetPoint(37,1837.5,482.9696361);
   graph->SetPoint(38,1838,481.4543295);
   graph->SetPoint(39,1838.5,479.9437772);
   graph->SetPoint(40,1839,478.4379641);
   graph->SetPoint(41,1839.5,476.9368755);
   graph->SetPoint(42,1840,475.4404966);
   graph->SetPoint(43,1840.5,473.9488124);
   graph->SetPoint(44,1841,472.4618085);
   graph->SetPoint(45,1841.5,470.9794699);
   graph->SetPoint(46,1842,469.5017822);
   graph->SetPoint(47,1842.5,468.0287307);
   graph->SetPoint(48,1843,466.5603008);
   graph->SetPoint(49,1843.5,465.0964781);
   graph->SetPoint(50,1844,463.6372482);
   graph->SetPoint(51,1844.5,462.1825965);
   graph->SetPoint(52,1845,460.7325087);
   graph->SetPoint(53,1845.5,459.2869706);
   graph->SetPoint(54,1846,457.8459679);
   graph->SetPoint(55,1846.5,456.4094862);
   graph->SetPoint(56,1847,454.9775115);
   graph->SetPoint(57,1847.5,453.5500295);
   graph->SetPoint(58,1848,452.1270263);
   graph->SetPoint(59,1848.5,450.7084877);
   graph->SetPoint(60,1849,449.2943997);
   graph->SetPoint(61,1849.5,447.8847484);
   graph->SetPoint(62,1850,446.4795198);
   graph->SetPoint(63,1850.5,445.0787002);
   graph->SetPoint(64,1851,443.6822755);
   graph->SetPoint(65,1851.5,442.2902321);
   graph->SetPoint(66,1852,440.9025563);
   graph->SetPoint(67,1852.5,439.5192342);
   graph->SetPoint(68,1853,438.1402523);
   graph->SetPoint(69,1853.5,436.7655968);
   graph->SetPoint(70,1854,435.3952544);
   graph->SetPoint(71,1854.5,434.0292113);
   graph->SetPoint(72,1855,432.6674542);
   graph->SetPoint(73,1855.5,431.3099696);
   graph->SetPoint(74,1856,429.9567441);
   graph->SetPoint(75,1856.5,428.6077642);
   graph->SetPoint(76,1857,427.2630168);
   graph->SetPoint(77,1857.5,425.9224885);
   graph->SetPoint(78,1858,424.586166);
   graph->SetPoint(79,1858.5,423.2540363);
   graph->SetPoint(80,1859,421.926086);
   graph->SetPoint(81,1859.5,420.6023022);
   graph->SetPoint(82,1860,419.2826717);
   graph->SetPoint(83,1860.5,417.9671816);
   graph->SetPoint(84,1861,416.6558187);
   graph->SetPoint(85,1861.5,415.3485703);
   graph->SetPoint(86,1862,414.0454232);
   graph->SetPoint(87,1862.5,412.7463648);
   graph->SetPoint(88,1863,411.4513822);
   graph->SetPoint(89,1863.5,410.1604625);
   graph->SetPoint(90,1864,408.8735931);
   graph->SetPoint(91,1864.5,407.5907612);
   graph->SetPoint(92,1865,406.3119541);
   graph->SetPoint(93,1865.5,405.0371593);
   graph->SetPoint(94,1866,403.7663641);
   graph->SetPoint(95,1866.5,402.499556);
   graph->SetPoint(96,1867,401.2367225);
   graph->SetPoint(97,1867.5,399.9778511);
   graph->SetPoint(98,1868,398.7229294);
   graph->SetPoint(99,1868.5,397.471945);
   graph->SetPoint(100,1869,396.2248855);
   graph->SetPoint(101,1869.5,394.9817386);
   graph->SetPoint(102,1870,393.7424921);
   graph->SetPoint(103,1870.5,392.5071337);
   graph->SetPoint(104,1871,391.2756512);
   graph->SetPoint(105,1871.5,390.0480324);
   graph->SetPoint(106,1872,388.8242653);
   graph->SetPoint(107,1872.5,387.6043377);
   graph->SetPoint(108,1873,386.3882376);
   graph->SetPoint(109,1873.5,385.175953);
   graph->SetPoint(110,1874,383.9674719);
   graph->SetPoint(111,1874.5,382.7627824);
   graph->SetPoint(112,1875,381.5618726);
   graph->SetPoint(113,1875.5,380.3647306);
   graph->SetPoint(114,1876,379.1713447);
   graph->SetPoint(115,1876.5,377.9817029);
   graph->SetPoint(116,1877,376.7957936);
   graph->SetPoint(117,1877.5,375.6136051);
   graph->SetPoint(118,1878,374.4351257);
   graph->SetPoint(119,1878.5,373.2603437);
   graph->SetPoint(120,1879,372.0892476);
   graph->SetPoint(121,1879.5,370.9218257);
   graph->SetPoint(122,1880,369.7580667);
   graph->SetPoint(123,1880.5,368.5979589);
   graph->SetPoint(124,1881,367.4414909);
   graph->SetPoint(125,1881.5,366.2886513);
   graph->SetPoint(126,1882,365.1394287);
   graph->SetPoint(127,1882.5,363.9938117);
   graph->SetPoint(128,1883,362.8517892);
   graph->SetPoint(129,1883.5,361.7133496);
   graph->SetPoint(130,1884,360.578482);
   graph->SetPoint(131,1884.5,359.4471749);
   graph->SetPoint(132,1885,358.3194173);
   graph->SetPoint(133,1885.5,357.195198);
   graph->SetPoint(134,1886,356.0745059);
   graph->SetPoint(135,1886.5,354.95733);
   graph->SetPoint(136,1887,353.8436592);
   graph->SetPoint(137,1887.5,352.7334825);
   graph->SetPoint(138,1888,351.6267889);
   graph->SetPoint(139,1888.5,350.5235676);
   graph->SetPoint(140,1889,349.4238076);
   graph->SetPoint(141,1889.5,348.3274981);
   graph->SetPoint(142,1890,347.2346282);
   graph->SetPoint(143,1890.5,346.1451872);
   graph->SetPoint(144,1891,345.0591643);
   graph->SetPoint(145,1891.5,343.9765488);
   graph->SetPoint(146,1892,342.8973299);
   graph->SetPoint(147,1892.5,341.8214971);
   graph->SetPoint(148,1893,340.7490396);
   graph->SetPoint(149,1893.5,339.679947);
   graph->SetPoint(150,1894,338.6142086);
   graph->SetPoint(151,1894.5,337.551814);
   graph->SetPoint(152,1895,336.4927526);
   graph->SetPoint(153,1895.5,335.437014);
   graph->SetPoint(154,1896,334.3845877);
   graph->SetPoint(155,1896.5,333.3354634);
   graph->SetPoint(156,1897,332.2896308);
   graph->SetPoint(157,1897.5,331.2470793);
   graph->SetPoint(158,1898,330.2077989);
   graph->SetPoint(159,1898.5,329.1717792);
   graph->SetPoint(160,1899,328.13901);
   graph->SetPoint(161,1899.5,327.1094811);
   graph->SetPoint(162,1900,326.0831822);
   graph->SetPoint(163,1900.5,325.0601034);
   graph->SetPoint(164,1901,324.0402345);
   graph->SetPoint(165,1901.5,323.0235654);
   graph->SetPoint(166,1902,322.0100861);
   graph->SetPoint(167,1902.5,320.9997865);
   graph->SetPoint(168,1903,319.9926567);
   graph->SetPoint(169,1903.5,318.9886868);
   graph->SetPoint(170,1904,317.9878668);
   graph->SetPoint(171,1904.5,316.9901869);
   graph->SetPoint(172,1905,315.9956371);
   graph->SetPoint(173,1905.5,315.0042077);
   graph->SetPoint(174,1906,314.015889);
   graph->SetPoint(175,1906.5,313.030671);
   graph->SetPoint(176,1907,312.0485442);
   graph->SetPoint(177,1907.5,311.0694987);
   graph->SetPoint(178,1908,310.093525);
   graph->SetPoint(179,1908.5,309.1206134);
   graph->SetPoint(180,1909,308.1507543);
   graph->SetPoint(181,1909.5,307.183938);
   graph->SetPoint(182,1910,306.2201552);
   graph->SetPoint(183,1910.5,305.2593962);
   graph->SetPoint(184,1911,304.3016515);
   graph->SetPoint(185,1911.5,303.3469118);
   graph->SetPoint(186,1912,302.3951675);
   graph->SetPoint(187,1912.5,301.4464093);
   graph->SetPoint(188,1913,300.5006279);
   graph->SetPoint(189,1913.5,299.5578137);
   graph->SetPoint(190,1914,298.6179577);
   graph->SetPoint(191,1914.5,297.6810504);
   graph->SetPoint(192,1915,296.7470827);
   graph->SetPoint(193,1915.5,295.8160452);
   graph->SetPoint(194,1916,294.8879289);
   graph->SetPoint(195,1916.5,293.9627245);
   graph->SetPoint(196,1917,293.0404229);
   graph->SetPoint(197,1917.5,292.121015);
   graph->SetPoint(198,1918,291.2044917);
   graph->SetPoint(199,1918.5,290.2908441);
   graph->SetPoint(200,1919,289.3800629);
   graph->SetPoint(201,1919.5,288.4721393);
   graph->SetPoint(202,1920,287.5670643);
   graph->SetPoint(203,1920,287.5670643);
   graph->SetPoint(204,1920.5,287.5670643);
   graph->SetPoint(205,1920.5,0);
   graph->SetPoint(206,1820,0.0002);
   graph->SetPoint(207,1820.485437,0.0002);
   graph->SetPoint(208,1820.970874,0.0002);
   graph->SetPoint(209,1821.456311,0.0002);
   graph->SetPoint(210,1821.941748,0.0002);
   graph->SetPoint(211,1822.427184,0.0002);
   graph->SetPoint(212,1822.912621,0.0002);
   graph->SetPoint(213,1823.398058,0.0002);
   graph->SetPoint(214,1823.883495,0.0002);
   graph->SetPoint(215,1824.368932,0.0002);
   graph->SetPoint(216,1824.854369,0.0002);
   graph->SetPoint(217,1825.339806,0.0002);
   graph->SetPoint(218,1825.825243,0.0002);
   graph->SetPoint(219,1826.31068,0.0002);
   graph->SetPoint(220,1826.796117,0.0002);
   graph->SetPoint(221,1827.281553,0.0002);
   graph->SetPoint(222,1827.76699,0.0002);
   graph->SetPoint(223,1828.252427,0.0002);
   graph->SetPoint(224,1828.737864,0.0002);
   graph->SetPoint(225,1829.223301,0.0002);
   graph->SetPoint(226,1829.708738,0.0002);
   graph->SetPoint(227,1830.194175,0.0002);
   graph->SetPoint(228,1830.679612,0.0002);
   graph->SetPoint(229,1831.165049,0.0002);
   graph->SetPoint(230,1831.650485,0.0002);
   graph->SetPoint(231,1832.135922,0.0002);
   graph->SetPoint(232,1832.621359,0.0002);
   graph->SetPoint(233,1833.106796,0.0002);
   graph->SetPoint(234,1833.592233,0.0002);
   graph->SetPoint(235,1834.07767,0.0002);
   graph->SetPoint(236,1834.563107,0.0002);
   graph->SetPoint(237,1835.048544,0.0002);
   graph->SetPoint(238,1835.533981,0.0002);
   graph->SetPoint(239,1836.019417,0.0002);
   graph->SetPoint(240,1836.504854,0.0002);
   graph->SetPoint(241,1836.990291,0.0002);
   graph->SetPoint(242,1837.475728,0.0002);
   graph->SetPoint(243,1837.961165,0.0002);
   graph->SetPoint(244,1838.446602,0.0002);
   graph->SetPoint(245,1838.932039,0.0002);
   graph->SetPoint(246,1839.417476,0.0002);
   graph->SetPoint(247,1839.902913,0.0002);
   graph->SetPoint(248,1840.38835,0.0002);
   graph->SetPoint(249,1840.873786,0.0002);
   graph->SetPoint(250,1841.359223,0.0002);
   graph->SetPoint(251,1841.84466,0.0002);
   graph->SetPoint(252,1842.330097,0.0002);
   graph->SetPoint(253,1842.815534,0.0002);
   graph->SetPoint(254,1843.300971,0.0002);
   graph->SetPoint(255,1843.786408,0.0002);
   graph->SetPoint(256,1844.271845,0.0002);
   graph->SetPoint(257,1844.757282,0.0002);
   graph->SetPoint(258,1845.242718,0.0002);
   graph->SetPoint(259,1845.728155,0.0002);
   graph->SetPoint(260,1846.213592,0.0002);
   graph->SetPoint(261,1846.699029,0.0002);
   graph->SetPoint(262,1847.184466,0.0002);
   graph->SetPoint(263,1847.669903,0.0002);
   graph->SetPoint(264,1848.15534,0.0002);
   graph->SetPoint(265,1848.640777,0.0002);
   graph->SetPoint(266,1849.126214,0.0002);
   graph->SetPoint(267,1849.61165,0.0002);
   graph->SetPoint(268,1850.097087,0.0002);
   graph->SetPoint(269,1850.582524,0.0002);
   graph->SetPoint(270,1851.067961,0.0002);
   graph->SetPoint(271,1851.553398,0.0002);
   graph->SetPoint(272,1852.038835,0.0002);
   graph->SetPoint(273,1852.524272,0.0002);
   graph->SetPoint(274,1853.009709,0.0002);
   graph->SetPoint(275,1853.495146,0.0002);
   graph->SetPoint(276,1853.980583,0.0002);
   graph->SetPoint(277,1854.466019,0.0002);
   graph->SetPoint(278,1854.951456,0.0002);
   graph->SetPoint(279,1855.436893,0.0002);
   graph->SetPoint(280,1855.92233,0.0002);
   graph->SetPoint(281,1856.407767,0.0002);
   graph->SetPoint(282,1856.893204,0.0002);
   graph->SetPoint(283,1857.378641,0.0002);
   graph->SetPoint(284,1857.864078,0.0002);
   graph->SetPoint(285,1858.349515,0.0002);
   graph->SetPoint(286,1858.834951,0.0002);
   graph->SetPoint(287,1859.320388,0.0002);
   graph->SetPoint(288,1859.805825,0.0002);
   graph->SetPoint(289,1860.291262,0.0002);
   graph->SetPoint(290,1860.776699,0.0002);
   graph->SetPoint(291,1861.262136,0.0002);
   graph->SetPoint(292,1861.747573,0.0002);
   graph->SetPoint(293,1862.23301,0.0002);
   graph->SetPoint(294,1862.718447,0.0002);
   graph->SetPoint(295,1863.203883,0.0002);
   graph->SetPoint(296,1863.68932,0.0002);
   graph->SetPoint(297,1864.174757,0.0002);
   graph->SetPoint(298,1864.660194,0.0002);
   graph->SetPoint(299,1865.145631,0.0002);
   graph->SetPoint(300,1865.631068,0.0002);
   graph->SetPoint(301,1866.116505,0.0002);
   graph->SetPoint(302,1866.601942,0.0002);
   graph->SetPoint(303,1867.087379,0.0002);
   graph->SetPoint(304,1867.572816,0.0002);
   graph->SetPoint(305,1868.058252,0.0002);
   graph->SetPoint(306,1868.543689,0.0002);
   graph->SetPoint(307,1869.029126,0.0002);
   graph->SetPoint(308,1869.514563,0.0002);
   graph->SetPoint(309,1870,0.0002);
   graph->SetPoint(310,1870.485437,0.0002);
   graph->SetPoint(311,1870.970874,0.0002);
   graph->SetPoint(312,1871.456311,0.0002);
   graph->SetPoint(313,1871.941748,0.0002);
   graph->SetPoint(314,1872.427184,0.0002);
   graph->SetPoint(315,1872.912621,0.0002);
   graph->SetPoint(316,1873.398058,0.0002);
   graph->SetPoint(317,1873.883495,0.0002);
   graph->SetPoint(318,1874.368932,0.0002);
   graph->SetPoint(319,1874.854369,0.0002);
   graph->SetPoint(320,1875.339806,0.0002);
   graph->SetPoint(321,1875.825243,0.0002);
   graph->SetPoint(322,1876.31068,0.0002);
   graph->SetPoint(323,1876.796117,0.0002);
   graph->SetPoint(324,1877.281553,0.0002);
   graph->SetPoint(325,1877.76699,0.0002);
   graph->SetPoint(326,1878.252427,0.0002);
   graph->SetPoint(327,1878.737864,0.0002);
   graph->SetPoint(328,1879.223301,0.0002);
   graph->SetPoint(329,1879.708738,0.0002);
   graph->SetPoint(330,1880.194175,0.0002);
   graph->SetPoint(331,1880.679612,0.0002);
   graph->SetPoint(332,1881.165049,0.0002);
   graph->SetPoint(333,1881.650485,0.0002);
   graph->SetPoint(334,1882.135922,0.0002);
   graph->SetPoint(335,1882.621359,0.0002);
   graph->SetPoint(336,1883.106796,0.0002);
   graph->SetPoint(337,1883.592233,0.0002);
   graph->SetPoint(338,1884.07767,0.0002);
   graph->SetPoint(339,1884.563107,0.0002);
   graph->SetPoint(340,1885.048544,0.0002);
   graph->SetPoint(341,1885.533981,0.0002);
   graph->SetPoint(342,1886.019417,0.0002);
   graph->SetPoint(343,1886.504854,0.0002);
   graph->SetPoint(344,1886.990291,0.0002);
   graph->SetPoint(345,1887.475728,0.0002);
   graph->SetPoint(346,1887.961165,0.0002);
   graph->SetPoint(347,1888.446602,0.0002);
   graph->SetPoint(348,1888.932039,0.0002);
   graph->SetPoint(349,1889.417476,0.0002);
   graph->SetPoint(350,1889.902913,0.0002);
   graph->SetPoint(351,1890.38835,0.0002);
   graph->SetPoint(352,1890.873786,0.0002);
   graph->SetPoint(353,1891.359223,0.0002);
   graph->SetPoint(354,1891.84466,0.0002);
   graph->SetPoint(355,1892.330097,0.0002);
   graph->SetPoint(356,1892.815534,0.0002);
   graph->SetPoint(357,1893.300971,0.0002);
   graph->SetPoint(358,1893.786408,0.0002);
   graph->SetPoint(359,1894.271845,0.0002);
   graph->SetPoint(360,1894.757282,0.0002);
   graph->SetPoint(361,1895.242718,0.0002);
   graph->SetPoint(362,1895.728155,0.0002);
   graph->SetPoint(363,1896.213592,0.0002);
   graph->SetPoint(364,1896.699029,0.0002);
   graph->SetPoint(365,1897.184466,0.0002);
   graph->SetPoint(366,1897.669903,0.0002);
   graph->SetPoint(367,1898.15534,0.0002);
   graph->SetPoint(368,1898.640777,0.0002);
   graph->SetPoint(369,1899.126214,0.0002);
   graph->SetPoint(370,1899.61165,0.0002);
   graph->SetPoint(371,1900.097087,0.0002);
   graph->SetPoint(372,1900.582524,0.0002);
   graph->SetPoint(373,1901.067961,0.0002);
   graph->SetPoint(374,1901.553398,0.0002);
   graph->SetPoint(375,1902.038835,0.0002);
   graph->SetPoint(376,1902.524272,0.0002);
   graph->SetPoint(377,1903.009709,0.0002);
   graph->SetPoint(378,1903.495146,0.0002);
   graph->SetPoint(379,1903.980583,0.0002);
   graph->SetPoint(380,1904.466019,0.0002);
   graph->SetPoint(381,1904.951456,0.0002);
   graph->SetPoint(382,1905.436893,0.0002);
   graph->SetPoint(383,1905.92233,0.0002);
   graph->SetPoint(384,1906.407767,0.0002);
   graph->SetPoint(385,1906.893204,0.0002);
   graph->SetPoint(386,1907.378641,0.0002);
   graph->SetPoint(387,1907.864078,0.0002);
   graph->SetPoint(388,1908.349515,0.0002);
   graph->SetPoint(389,1908.834951,0.0002);
   graph->SetPoint(390,1909.320388,0.0002);
   graph->SetPoint(391,1909.805825,0.0002);
   graph->SetPoint(392,1910.291262,0.0002);
   graph->SetPoint(393,1910.776699,0.0002);
   graph->SetPoint(394,1911.262136,0.0002);
   graph->SetPoint(395,1911.747573,0.0002);
   graph->SetPoint(396,1912.23301,0.0002);
   graph->SetPoint(397,1912.718447,0.0002);
   graph->SetPoint(398,1913.203883,0.0002);
   graph->SetPoint(399,1913.68932,0.0002);
   graph->SetPoint(400,1914.174757,0.0002);
   graph->SetPoint(401,1914.660194,0.0002);
   graph->SetPoint(402,1915.145631,0.0002);
   graph->SetPoint(403,1915.631068,0.0002);
   graph->SetPoint(404,1916.116505,0.0002);
   graph->SetPoint(405,1916.601942,0.0002);
   graph->SetPoint(406,1917.087379,0.0002);
   graph->SetPoint(407,1917.572816,0.0002);
   graph->SetPoint(408,1918.058252,0.0002);
   graph->SetPoint(409,1918.543689,0.0002);
   graph->SetPoint(410,1919.029126,0.0002);
   graph->SetPoint(411,1919.514563,0.0002);
   
   TH1F *Graph_bkg1 = new TH1F("Graph_bkg1","Projection of weighted sum of RS components",412,1809.4,1930.6);
   Graph_bkg1->SetMinimum(0);
   Graph_bkg1->SetMaximum(593.032);
   Graph_bkg1->SetDirectory(0);
   Graph_bkg1->SetStats(0);
   Graph_bkg1->SetFillColor(1);
   Graph_bkg1->SetLineWidth(2);
   Graph_bkg1->SetMarkerStyle(20);
   Graph_bkg1->SetMarkerSize(0.5);
   Graph_bkg1->GetXaxis()->SetNdivisions(505);
   Graph_bkg1->GetXaxis()->SetLabelFont(133);
   Graph_bkg1->GetXaxis()->SetLabelOffset(0.015);
   Graph_bkg1->GetXaxis()->SetLabelSize(19);
   Graph_bkg1->GetXaxis()->SetTitleSize(19);
   Graph_bkg1->GetXaxis()->SetTitleOffset(3);
   Graph_bkg1->GetXaxis()->SetTitleFont(133);
   Graph_bkg1->GetYaxis()->SetNdivisions(507);
   Graph_bkg1->GetYaxis()->SetLabelFont(133);
   Graph_bkg1->GetYaxis()->SetLabelSize(19);
   Graph_bkg1->GetYaxis()->SetTitleSize(19);
   Graph_bkg1->GetYaxis()->SetTitleFont(133);
   Graph_bkg1->GetZaxis()->SetLabelFont(133);
   Graph_bkg1->GetZaxis()->SetLabelSize(19);
   Graph_bkg1->GetZaxis()->SetTitleSize(19);
   Graph_bkg1->GetZaxis()->SetTitleFont(133);
   graph->SetHistogram(Graph_bkg1);
   
   graph->Draw("F");
   
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(200);
   grae->SetName("DataF");
   grae->SetTitle("Histogram of data2D_binned_plot__DTFmass");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.5);
   grae->SetPoint(0,1820.25,481);
   grae->SetPointError(0,0.25,0.25,21.43741,22.43741);
   grae->SetPoint(1,1820.75,567);
   grae->SetPointError(1,0.25,0.25,23.31701,24.31701);
   grae->SetPoint(2,1821.25,544);
   grae->SetPointError(2,0.25,0.25,22.82917,23.82917);
   grae->SetPoint(3,1821.75,522);
   grae->SetPointError(3,0.25,0.25,22.35279,23.35279);
   grae->SetPoint(4,1822.25,522);
   grae->SetPointError(4,0.25,0.25,22.35279,23.35279);
   grae->SetPoint(5,1822.75,554);
   grae->SetPointError(5,0.25,0.25,23.04251,24.04251);
   grae->SetPoint(6,1823.25,497);
   grae->SetPointError(6,0.25,0.25,21.7991,22.7991);
   grae->SetPoint(7,1823.75,495);
   grae->SetPointError(7,0.25,0.25,21.75421,22.75421);
   grae->SetPoint(8,1824.25,544);
   grae->SetPointError(8,0.25,0.25,22.82917,23.82917);
   grae->SetPoint(9,1824.75,513);
   grae->SetPointError(9,0.25,0.25,22.15502,23.15502);
   grae->SetPoint(10,1825.25,530);
   grae->SetPointError(10,0.25,0.25,22.52716,23.52716);
   grae->SetPoint(11,1825.75,533);
   grae->SetPointError(11,0.25,0.25,22.59221,23.59221);
   grae->SetPoint(12,1826.25,551);
   grae->SetPointError(12,0.25,0.25,22.97871,23.97871);
   grae->SetPoint(13,1826.75,575);
   grae->SetPointError(13,0.25,0.25,23.48437,24.48437);
   grae->SetPoint(14,1827.25,560);
   grae->SetPointError(14,0.25,0.25,23.1696,24.1696);
   grae->SetPoint(15,1827.75,553);
   grae->SetPointError(15,0.25,0.25,23.02127,24.02127);
   grae->SetPoint(16,1828.25,555);
   grae->SetPointError(16,0.25,0.25,23.06374,24.06374);
   grae->SetPoint(17,1828.75,541);
   grae->SetPointError(17,0.25,0.25,22.76478,23.76478);
   grae->SetPoint(18,1829.25,556);
   grae->SetPointError(18,0.25,0.25,23.08495,24.08495);
   grae->SetPoint(19,1829.75,604);
   grae->SetPointError(19,0.25,0.25,24.0815,25.0815);
   grae->SetPoint(20,1830.25,587);
   grae->SetPointError(20,0.25,0.25,23.73324,24.73324);
   grae->SetPoint(21,1830.75,592);
   grae->SetPointError(21,0.25,0.25,23.83619,24.83619);
   grae->SetPoint(22,1831.25,576);
   grae->SetPointError(22,0.25,0.25,23.50521,24.50521);
   grae->SetPoint(23,1831.75,602);
   grae->SetPointError(23,0.25,0.25,24.04078,25.04078);
   grae->SetPoint(24,1832.25,653);
   grae->SetPointError(24,0.25,0.25,25.05876,26.05876);
   grae->SetPoint(25,1832.75,623);
   grae->SetPointError(25,0.25,0.25,24.46498,25.46498);
   grae->SetPoint(26,1833.25,642);
   grae->SetPointError(26,0.25,0.25,24.84265,25.84265);
   grae->SetPoint(27,1833.75,628);
   grae->SetPointError(27,0.25,0.25,24.56492,25.56492);
   grae->SetPoint(28,1834.25,685);
   grae->SetPointError(28,0.25,0.25,25.67728,26.67728);
   grae->SetPoint(29,1834.75,664);
   grae->SetPointError(29,0.25,0.25,25.27305,26.27305);
   grae->SetPoint(30,1835.25,661);
   grae->SetPointError(30,0.25,0.25,25.21478,26.21478);
   grae->SetPoint(31,1835.75,651);
   grae->SetPointError(31,0.25,0.25,25.0196,26.0196);
   grae->SetPoint(32,1836.25,755);
   grae->SetPointError(32,0.25,0.25,26.98181,27.98181);
   grae->SetPoint(33,1836.75,650);
   grae->SetPointError(33,0.25,0.25,25,26);
   grae->SetPoint(34,1837.25,709);
   grae->SetPointError(34,0.25,0.25,26.13175,27.13175);
   grae->SetPoint(35,1837.75,740);
   grae->SetPointError(35,0.25,0.25,26.70754,27.70754);
   grae->SetPoint(36,1838.25,796);
   grae->SetPointError(36,0.25,0.25,27.7179,28.7179);
   grae->SetPoint(37,1838.75,790);
   grae->SetPointError(37,0.25,0.25,27.61139,28.61139);
   grae->SetPoint(38,1839.25,813);
   grae->SetPointError(38,0.25,0.25,28.01754,29.01754);
   grae->SetPoint(39,1839.75,852);
   grae->SetPointError(39,0.25,0.25,28.69332,29.69332);
   grae->SetPoint(40,1840.25,893);
   grae->SetPointError(40,0.25,0.25,29.38729,30.38729);
   grae->SetPoint(41,1840.75,898);
   grae->SetPointError(41,0.25,0.25,29.47082,30.47082);
   grae->SetPoint(42,1841.25,896);
   grae->SetPointError(42,0.25,0.25,29.43743,30.43743);
   grae->SetPoint(43,1841.75,966);
   grae->SetPointError(43,0.25,0.25,30.58456,31.58456);
   grae->SetPoint(44,1842.25,928);
   grae->SetPointError(44,0.25,0.25,29.9672,30.9672);
   grae->SetPoint(45,1842.75,1010);
   grae->SetPointError(45,0.25,0.25,31.28443,32.28443);
   grae->SetPoint(46,1843.25,1026);
   grae->SetPointError(46,0.25,0.25,31.53514,32.53514);
   grae->SetPoint(47,1843.75,1113);
   grae->SetPointError(47,0.25,0.25,32.8654,33.8654);
   grae->SetPoint(48,1844.25,1167);
   grae->SetPointError(48,0.25,0.25,33.66504,34.66504);
   grae->SetPoint(49,1844.75,1263);
   grae->SetPointError(49,0.25,0.25,35.04223,36.04223);
   grae->SetPoint(50,1845.25,1334);
   grae->SetPointError(50,0.25,0.25,36.02739,37.02739);
   grae->SetPoint(51,1845.75,1361);
   grae->SetPointError(51,0.25,0.25,36.39512,37.39512);
   grae->SetPoint(52,1846.25,1476);
   grae->SetPointError(52,0.25,0.25,37.922,38.922);
   grae->SetPoint(53,1846.75,1688);
   grae->SetPointError(53,0.25,0.25,40.58832,41.58832);
   grae->SetPoint(54,1847.25,1756);
   grae->SetPointError(54,0.25,0.25,41.40764,42.40764);
   grae->SetPoint(55,1847.75,1752);
   grae->SetPointError(55,0.25,0.25,41.35989,42.35989);
   grae->SetPoint(56,1848.25,1993);
   grae->SetPointError(56,0.25,0.25,44.14583,45.14583);
   grae->SetPoint(57,1848.75,2017);
   grae->SetPointError(57,0.25,0.25,44.41381,45.41381);
   grae->SetPoint(58,1849.25,2192);
   grae->SetPointError(58,0.25,0.25,46.32147,47.32147);
   grae->SetPoint(59,1849.75,2374);
   grae->SetPointError(59,0.25,0.25,48.22628,49.22628);
   grae->SetPoint(60,1850.25,2601);
   grae->SetPointError(60,0.25,0.25,50.50245,51.50245);
   grae->SetPoint(61,1850.75,2705);
   grae->SetPointError(61,0.25,0.25,51.51202,52.51202);
   grae->SetPoint(62,1851.25,2946);
   grae->SetPointError(62,0.25,0.25,53.77937,54.77937);
   grae->SetPoint(63,1851.75,3217);
   grae->SetPointError(63,0.25,0.25,56.22081,57.22081);
   grae->SetPoint(64,1852.25,3597);
   grae->SetPointError(64,0.25,0.25,59.47708,60.47708);
   grae->SetPoint(65,1852.75,3765);
   grae->SetPointError(65,0.25,0.25,60.86163,61.86163);
   grae->SetPoint(66,1853.25,4289);
   grae->SetPointError(66,0.25,0.25,64.99237,65.99237);
   grae->SetPoint(67,1853.75,4607);
   grae->SetPointError(67,0.25,0.25,67.37673,68.37673);
   grae->SetPoint(68,1854.25,4941);
   grae->SetPointError(68,0.25,0.25,69.79403,70.79403);
   grae->SetPoint(69,1854.75,5307);
   grae->SetPointError(69,0.25,0.25,72.35088,73.35088);
   grae->SetPoint(70,1855.25,5940);
   grae->SetPointError(70,0.25,0.25,76.57302,77.57302);
   grae->SetPoint(71,1855.75,6451);
   grae->SetPointError(71,0.25,0.25,79.81967,80.81967);
   grae->SetPoint(72,1856.25,7190);
   grae->SetPointError(72,0.25,0.25,84.29534,85.29534);
   grae->SetPoint(73,1856.75,7591);
   grae->SetPointError(73,0.25,0.25,86.62778,87.62778);
   grae->SetPoint(74,1857.25,8487);
   grae->SetPointError(74,0.25,0.25,91.62627,92.62627);
   grae->SetPoint(75,1857.75,9268);
   grae->SetPointError(75,0.25,0.25,95.77175,96.77175);
   grae->SetPoint(76,1858.25,10170);
   grae->SetPointError(76,0.25,0.25,100.3477,101.3477);
   grae->SetPoint(77,1858.75,10732);
   grae->SetPointError(77,0.25,0.25,103.0966,104.0966);
   grae->SetPoint(78,1859.25,11618);
   grae->SetPointError(78,0.25,0.25,107.288,108.288);
   grae->SetPoint(79,1859.75,12584);
   grae->SetPointError(79,0.25,0.25,111.6795,112.6795);
   grae->SetPoint(80,1860.25,13428);
   grae->SetPointError(80,0.25,0.25,115.3803,116.3803);
   grae->SetPoint(81,1860.75,14777);
   grae->SetPointError(81,0.25,0.25,121.0617,122.0617);
   grae->SetPoint(82,1861.25,15495);
   grae->SetPointError(82,0.25,0.25,123.9799,124.9799);
   grae->SetPoint(83,1861.75,16513);
   grae->SetPointError(83,0.25,0.25,128.0039,129.0039);
   grae->SetPoint(84,1862.25,17644);
   grae->SetPointError(84,0.25,0.25,132.3317,133.3317);
   grae->SetPoint(85,1862.75,18717);
   grae->SetPointError(85,0.25,0.25,136.311,137.311);
   grae->SetPoint(86,1863.25,19811);
   grae->SetPointError(86,0.25,0.25,140.2524,141.2524);
   grae->SetPoint(87,1863.75,20739);
   grae->SetPointError(87,0.25,0.25,143.5113,144.5113);
   grae->SetPoint(88,1864.25,21652);
   grae->SetPointError(88,0.25,0.25,146.647,147.647);
   grae->SetPoint(89,1864.75,22729);
   grae->SetPointError(89,0.25,0.25,150.2622,151.2622);
   grae->SetPoint(90,1865.25,23665);
   grae->SetPointError(90,0.25,0.25,153.3351,154.3351);
   grae->SetPoint(91,1865.75,24626);
   grae->SetPointError(91,0.25,0.25,156.4275,157.4275);
   grae->SetPoint(92,1866.25,25173);
   grae->SetPointError(92,0.25,0.25,158.1608,159.1608);
   grae->SetPoint(93,1866.75,25696);
   grae->SetPointError(93,0.25,0.25,159.8005,160.8005);
   grae->SetPoint(94,1867.25,26430);
   grae->SetPointError(94,0.25,0.25,162.0738,163.0738);
   grae->SetPoint(95,1867.75,26820);
   grae->SetPointError(95,0.25,0.25,163.2689,164.2689);
   grae->SetPoint(96,1868.25,27366);
   grae->SetPointError(96,0.25,0.25,164.9275,165.9275);
   grae->SetPoint(97,1868.75,27167);
   grae->SetPointError(97,0.25,0.25,164.3249,165.3249);
   grae->SetPoint(98,1869.25,27472);
   grae->SetPointError(98,0.25,0.25,165.2475,166.2475);
   grae->SetPoint(99,1869.75,27345);
   grae->SetPointError(99,0.25,0.25,164.864,165.864);
   grae->SetPoint(100,1870.25,26952);
   grae->SetPointError(100,0.25,0.25,163.6714,164.6714);
   grae->SetPoint(101,1870.75,26640);
   grae->SetPointError(101,0.25,0.25,162.7184,163.7184);
   grae->SetPoint(102,1871.25,26362);
   grae->SetPointError(102,0.25,0.25,161.8646,162.8646);
   grae->SetPoint(103,1871.75,25993);
   grae->SetPointError(103,0.25,0.25,160.7242,161.7242);
   grae->SetPoint(104,1872.25,25213);
   grae->SetPointError(104,0.25,0.25,158.2868,159.2868);
   grae->SetPoint(105,1872.75,24323);
   grae->SetPointError(105,0.25,0.25,155.4591,156.4591);
   grae->SetPoint(106,1873.25,23455);
   grae->SetPointError(106,0.25,0.25,152.6511,153.6511);
   grae->SetPoint(107,1873.75,22841);
   grae->SetPointError(107,0.25,0.25,150.6332,151.6332);
   grae->SetPoint(108,1874.25,21636);
   grae->SetPointError(108,0.25,0.25,146.5927,147.5927);
   grae->SetPoint(109,1874.75,20611);
   grae->SetPointError(109,0.25,0.25,143.0662,144.0662);
   grae->SetPoint(110,1875.25,19816);
   grae->SetPointError(110,0.25,0.25,140.2702,141.2702);
   grae->SetPoint(111,1875.75,18751);
   grae->SetPointError(111,0.25,0.25,136.4352,137.4352);
   grae->SetPoint(112,1876.25,17505);
   grae->SetPointError(112,0.25,0.25,131.8074,132.8074);
   grae->SetPoint(113,1876.75,16259);
   grae->SetPointError(113,0.25,0.25,127.0118,128.0118);
   grae->SetPoint(114,1877.25,15436);
   grae->SetPointError(114,0.25,0.25,123.7427,124.7427);
   grae->SetPoint(115,1877.75,14380);
   grae->SetPointError(115,0.25,0.25,119.4177,120.4177);
   grae->SetPoint(116,1878.25,13355);
   grae->SetPointError(116,0.25,0.25,115.0649,116.0649);
   grae->SetPoint(117,1878.75,12451);
   grae->SetPointError(117,0.25,0.25,111.0852,112.0852);
   grae->SetPoint(118,1879.25,11524);
   grae->SetPointError(118,0.25,0.25,106.8511,107.8511);
   grae->SetPoint(119,1879.75,10668);
   grae->SetPointError(119,0.25,0.25,102.7872,103.7872);
   grae->SetPoint(120,1880.25,9826);
   grae->SetPointError(120,0.25,0.25,98.62744,99.62744);
   grae->SetPoint(121,1880.75,9000);
   grae->SetPointError(121,0.25,0.25,94.36965,95.36965);
   grae->SetPoint(122,1881.25,8158);
   grae->SetPointError(122,0.25,0.25,89.82303,90.82303);
   grae->SetPoint(123,1881.75,7385);
   grae->SetPointError(123,0.25,0.25,85.43748,86.43748);
   grae->SetPoint(124,1882.25,6824);
   grae->SetPointError(124,0.25,0.25,82.10902,83.10902);
   grae->SetPoint(125,1882.75,6244);
   grae->SetPointError(125,0.25,0.25,78.52057,79.52057);
   grae->SetPoint(126,1883.25,5558);
   grae->SetPointError(126,0.25,0.25,74.05367,75.05367);
   grae->SetPoint(127,1883.75,5081);
   grae->SetPointError(127,0.25,0.25,70.78289,71.78289);
   grae->SetPoint(128,1884.25,4619);
   grae->SetPointError(128,0.25,0.25,67.46506,68.46506);
   grae->SetPoint(129,1884.75,4241);
   grae->SetPointError(129,0.25,0.25,64.62488,65.62488);
   grae->SetPoint(130,1885.25,3772);
   grae->SetPointError(130,0.25,0.25,60.91865,61.91865);
   grae->SetPoint(131,1885.75,3502);
   grae->SetPointError(131,0.25,0.25,58.67981,59.67981);
   grae->SetPoint(132,1886.25,3127);
   grae->SetPointError(132,0.25,0.25,55.42182,56.42182);
   grae->SetPoint(133,1886.75,2892);
   grae->SetPointError(133,0.25,0.25,53.27964,54.27964);
   grae->SetPoint(134,1887.25,2691);
   grae->SetPointError(134,0.25,0.25,51.37726,52.37726);
   grae->SetPoint(135,1887.75,2458);
   grae->SetPointError(135,0.25,0.25,49.08074,50.08074);
   grae->SetPoint(136,1888.25,2271);
   grae->SetPointError(136,0.25,0.25,47.15763,48.15763);
   grae->SetPoint(137,1888.75,2066);
   grae->SetPointError(137,0.25,0.25,44.95602,45.95602);
   grae->SetPoint(138,1889.25,1872);
   grae->SetPointError(138,0.25,0.25,42.7695,43.7695);
   grae->SetPoint(139,1889.75,1693);
   grae->SetPointError(139,0.25,0.25,40.64912,41.64912);
   grae->SetPoint(140,1890.25,1548);
   grae->SetPointError(140,0.25,0.25,38.84781,39.84781);
   grae->SetPoint(141,1890.75,1463);
   grae->SetPointError(141,0.25,0.25,37.75245,38.75245);
   grae->SetPoint(142,1891.25,1369);
   grae->SetPointError(142,0.25,0.25,36.50338,37.50338);
   grae->SetPoint(143,1891.75,1232);
   grae->SetPointError(143,0.25,0.25,34.60342,35.60342);
   grae->SetPoint(144,1892.25,1155);
   grae->SetPointError(144,0.25,0.25,33.48897,34.48897);
   grae->SetPoint(145,1892.75,1065);
   grae->SetPointError(145,0.25,0.25,32.13817,33.13817);
   grae->SetPoint(146,1893.25,1002);
   grae->SetPointError(146,0.25,0.25,31.15833,32.15833);
   grae->SetPoint(147,1893.75,963);
   grae->SetPointError(147,0.25,0.25,30.53627,31.53627);
   grae->SetPoint(148,1894.25,883);
   grae->SetPointError(148,0.25,0.25,29.21952,30.21952);
   grae->SetPoint(149,1894.75,827);
   grae->SetPointError(149,0.25,0.25,28.26195,29.26195);
   grae->SetPoint(150,1895.25,782);
   grae->SetPointError(150,0.25,0.25,27.46873,28.46873);
   grae->SetPoint(151,1895.75,698);
   grae->SetPointError(151,0.25,0.25,25.92442,26.92442);
   grae->SetPoint(152,1896.25,673);
   grae->SetPointError(152,0.25,0.25,25.44706,26.44706);
   grae->SetPoint(153,1896.75,630);
   grae->SetPointError(153,0.25,0.25,24.60478,25.60478);
   grae->SetPoint(154,1897.25,610);
   grae->SetPointError(154,0.25,0.25,24.20324,25.20324);
   grae->SetPoint(155,1897.75,563);
   grae->SetPointError(155,0.25,0.25,23.23289,24.23289);
   grae->SetPoint(156,1898.25,579);
   grae->SetPointError(156,0.25,0.25,23.56761,24.56761);
   grae->SetPoint(157,1898.75,580);
   grae->SetPointError(157,0.25,0.25,23.58838,24.58838);
   grae->SetPoint(158,1899.25,521);
   grae->SetPointError(158,0.25,0.25,22.3309,23.3309);
   grae->SetPoint(159,1899.75,451);
   grae->SetPointError(159,0.25,0.25,20.74265,21.74265);
   grae->SetPoint(160,1900.25,481);
   grae->SetPointError(160,0.25,0.25,21.43741,22.43741);
   grae->SetPoint(161,1900.75,464);
   grae->SetPointError(161,0.25,0.25,21.04646,22.04646);
   grae->SetPoint(162,1901.25,466);
   grae->SetPointError(162,0.25,0.25,21.09282,22.09282);
   grae->SetPoint(163,1901.75,472);
   grae->SetPointError(163,0.25,0.25,21.23131,22.23131);
   grae->SetPoint(164,1902.25,389);
   grae->SetPointError(164,0.25,0.25,19.22942,20.22942);
   grae->SetPoint(165,1902.75,390);
   grae->SetPointError(165,0.25,0.25,19.25475,20.25475);
   grae->SetPoint(166,1903.25,392);
   grae->SetPointError(166,0.25,0.25,19.3053,20.3053);
   grae->SetPoint(167,1903.75,422);
   grae->SetPointError(167,0.25,0.25,20.04872,21.04872);
   grae->SetPoint(168,1904.25,383);
   grae->SetPointError(168,0.25,0.25,19.07677,20.07677);
   grae->SetPoint(169,1904.75,369);
   grae->SetPointError(169,0.25,0.25,18.71588,19.71588);
   grae->SetPoint(170,1905.25,370);
   grae->SetPointError(170,0.25,0.25,18.74188,19.74188);
   grae->SetPoint(171,1905.75,389);
   grae->SetPointError(171,0.25,0.25,19.22942,20.22942);
   grae->SetPoint(172,1906.25,354);
   grae->SetPointError(172,0.25,0.25,18.32153,19.32153);
   grae->SetPoint(173,1906.75,341);
   grae->SetPointError(173,0.25,0.25,17.97295,18.97295);
   grae->SetPoint(174,1907.25,325);
   grae->SetPointError(174,0.25,0.25,17.53469,18.53469);
   grae->SetPoint(175,1907.75,339);
   grae->SetPointError(175,0.25,0.25,17.91874,18.91874);
   grae->SetPoint(176,1908.25,318);
   grae->SetPointError(176,0.25,0.25,17.33956,18.33956);
   grae->SetPoint(177,1908.75,354);
   grae->SetPointError(177,0.25,0.25,18.32153,19.32153);
   grae->SetPoint(178,1909.25,308);
   grae->SetPointError(178,0.25,0.25,17.05705,18.05705);
   grae->SetPoint(179,1909.75,334);
   grae->SetPointError(179,0.25,0.25,17.78251,18.78251);
   grae->SetPoint(180,1910.25,313);
   grae->SetPointError(180,0.25,0.25,17.19887,18.19887);
   grae->SetPoint(181,1910.75,309);
   grae->SetPointError(181,0.25,0.25,17.08551,18.08551);
   grae->SetPoint(182,1911.25,329);
   grae->SetPointError(182,0.25,0.25,17.64525,18.64525);
   grae->SetPoint(183,1911.75,340);
   grae->SetPointError(183,0.25,0.25,17.94587,18.94587);
   grae->SetPoint(184,1912.25,335);
   grae->SetPointError(184,0.25,0.25,17.80983,18.80983);
   grae->SetPoint(185,1912.75,322);
   grae->SetPointError(185,0.25,0.25,17.45132,18.45132);
   grae->SetPoint(186,1913.25,297);
   grae->SetPointError(186,0.25,0.25,16.74094,17.74094);
   grae->SetPoint(187,1913.75,273);
   grae->SetPointError(187,0.25,0.25,16.03028,17.03028);
   grae->SetPoint(188,1914.25,312);
   grae->SetPointError(188,0.25,0.25,17.1706,18.1706);
   grae->SetPoint(189,1914.75,296);
   grae->SetPointError(189,0.25,0.25,16.71191,17.71191);
   grae->SetPoint(190,1915.25,279);
   grae->SetPointError(190,0.25,0.25,16.21077,17.21077);
   grae->SetPoint(191,1915.75,299);
   grae->SetPointError(191,0.25,0.25,16.79884,17.79884);
   grae->SetPoint(192,1916.25,284);
   grae->SetPointError(192,0.25,0.25,16.35972,17.35972);
   grae->SetPoint(193,1916.75,310);
   grae->SetPointError(193,0.25,0.25,17.11391,18.11391);
   grae->SetPoint(194,1917.25,306);
   grae->SetPointError(194,0.25,0.25,17,18);
   grae->SetPoint(195,1917.75,310);
   grae->SetPointError(195,0.25,0.25,17.11391,18.11391);
   grae->SetPoint(196,1918.25,287);
   grae->SetPointError(196,0.25,0.25,16.44845,17.44845);
   grae->SetPoint(197,1918.75,290);
   grae->SetPointError(197,0.25,0.25,16.53673,17.53673);
   grae->SetPoint(198,1919.25,283);
   grae->SetPointError(198,0.25,0.25,16.33003,17.33003);
   grae->SetPoint(199,1919.75,262);
   grae->SetPointError(199,0.25,0.25,15.69413,16.69413);
   
   TH1F *Graph_DataF1 = new TH1F("Graph_DataF1","Histogram of data2D_binned_plot__DTFmass",200,1810,1930);
   Graph_DataF1->SetMinimum(0);
   Graph_DataF1->SetMaximum(30377.44);
   Graph_DataF1->SetDirectory(0);
   Graph_DataF1->SetStats(0);
   Graph_DataF1->SetFillColor(1);
   Graph_DataF1->SetLineWidth(2);
   Graph_DataF1->SetMarkerStyle(20);
   Graph_DataF1->SetMarkerSize(0.5);
   Graph_DataF1->GetXaxis()->SetNdivisions(505);
   Graph_DataF1->GetXaxis()->SetLabelFont(133);
   Graph_DataF1->GetXaxis()->SetLabelOffset(0.015);
   Graph_DataF1->GetXaxis()->SetLabelSize(19);
   Graph_DataF1->GetXaxis()->SetTitleSize(19);
   Graph_DataF1->GetXaxis()->SetTitleOffset(3);
   Graph_DataF1->GetXaxis()->SetTitleFont(133);
   Graph_DataF1->GetYaxis()->SetNdivisions(507);
   Graph_DataF1->GetYaxis()->SetLabelFont(133);
   Graph_DataF1->GetYaxis()->SetLabelSize(19);
   Graph_DataF1->GetYaxis()->SetTitleSize(19);
   Graph_DataF1->GetYaxis()->SetTitleFont(133);
   Graph_DataF1->GetZaxis()->SetLabelFont(133);
   Graph_DataF1->GetZaxis()->SetLabelSize(19);
   Graph_DataF1->GetZaxis()->SetTitleSize(19);
   Graph_DataF1->GetZaxis()->SetTitleFont(133);
   grae->SetHistogram(Graph_DataF1);
   
   grae->Draw("p");
   
   graph = new TGraph(203);
   graph->SetName("signal");
   graph->SetTitle("Projection of weighted sum of RS components");
   graph->SetFillColor(1);
   graph->SetLineColor(2);
   graph->SetLineStyle(2);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   graph->SetPoint(0,1819.5,0);
   graph->SetPoint(1,1820,6.211612763);
   graph->SetPoint(2,1820.5,7.044282838);
   graph->SetPoint(3,1821,7.978354038);
   graph->SetPoint(4,1821.5,9.024730601);
   graph->SetPoint(5,1822,10.19529951);
   graph->SetPoint(6,1822.5,11.50299622);
   graph->SetPoint(7,1823,12.96187236);
   graph->SetPoint(8,1823.5,14.58716528);
   graph->SetPoint(9,1824,16.39536926);
   graph->SetPoint(10,1824.5,18.40430833);
   graph->SetPoint(11,1825,20.63321059);
   graph->SetPoint(12,1825.5,23.10278389);
   graph->SetPoint(13,1826,25.83529312);
   graph->SetPoint(14,1826.5,28.85463899);
   graph->SetPoint(15,1827,32.1864387);
   graph->SetPoint(16,1827.5,35.85810883);
   graph->SetPoint(17,1828,39.89895115);
   graph->SetPoint(18,1828.5,44.34024203);
   graph->SetPoint(19,1829,49.21532682);
   graph->SetPoint(20,1829.5,54.55972044);
   graph->SetPoint(21,1830,60.41121636);
   graph->SetPoint(22,1830.5,66.81000615);
   graph->SetPoint(23,1831,73.7988127);
   graph->SetPoint(24,1831.5,81.42304062);
   graph->SetPoint(25,1832,89.73094822);
   graph->SetPoint(26,1832.5,98.77384624);
   graph->SetPoint(27,1833,108.6063293);
   graph->SetPoint(28,1833.5,119.2865474);
   graph->SetPoint(29,1834,130.8765254);
   graph->SetPoint(30,1834.5,143.4425407);
   graph->SetPoint(31,1835,157.0555698);
   graph->SetPoint(32,1835.5,171.7918158);
   graph->SetPoint(33,1836,187.7333328);
   graph->SetPoint(34,1836.5,204.9687627);
   graph->SetPoint(35,1837,223.5942035);
   graph->SetPoint(36,1837.5,243.7142308);
   graph->SetPoint(37,1838,265.4430973);
   graph->SetPoint(38,1838.5,288.9061374);
   graph->SetPoint(39,1839,314.2414088);
   graph->SetPoint(40,1839.5,341.6016072);
   graph->SetPoint(41,1840,371.1562929);
   graph->SetPoint(42,1840.5,403.0944753);
   graph->SetPoint(43,1841,437.6276027);
   graph->SetPoint(44,1841.5,474.9930136);
   graph->SetPoint(45,1842,515.4579033);
   graph->SetPoint(46,1842.5,559.3238699);
   graph->SetPoint(47,1843,606.9320959);
   graph->SetPoint(48,1843.5,658.6692283);
   graph->SetPoint(49,1844,714.9740057);
   graph->SetPoint(50,1844.5,776.3446762);
   graph->SetPoint(51,1845,843.3472288);
   graph->SetPoint(52,1845.5,916.6244339);
   graph->SetPoint(53,1846,996.9056574);
   graph->SetPoint(54,1846.5,1085.017359);
   graph->SetPoint(55,1847,1181.894133);
   graph->SetPoint(56,1847.5,1288.590069);
   graph->SetPoint(57,1848,1406.290128);
   graph->SetPoint(58,1848.5,1536.321138);
   graph->SetPoint(59,1849,1680.161877);
   graph->SetPoint(60,1849.5,1839.451626);
   graph->SetPoint(61,1850,2015.996429);
   graph->SetPoint(62,1850.5,2211.77219);
   graph->SetPoint(63,1851,2428.923623);
   graph->SetPoint(64,1851.5,2669.757985);
   graph->SetPoint(65,1852,2936.732481);
   graph->SetPoint(66,1852.5,3232.43419);
   graph->SetPoint(67,1853,3559.551431);
   graph->SetPoint(68,1853.5,3920.835579);
   graph->SetPoint(69,1854,4319.052542);
   graph->SetPoint(70,1854.5,4756.923357);
   graph->SetPoint(71,1855,5237.053753);
   graph->SetPoint(72,1855.5,5761.852935);
   graph->SetPoint(73,1856,6333.44239);
   graph->SetPoint(74,1856.5,6953.55609);
   graph->SetPoint(75,1857,7623.434108);
   graph->SetPoint(76,1857.5,8343.7123);
   graph->SetPoint(77,1858,9114.31135);
   graph->SetPoint(78,1858.5,9934.329055);
   graph->SetPoint(79,1859,10801.94021);
   graph->SetPoint(80,1859.5,11714.30879);
   graph->SetPoint(81,1860,12667.51734);
   graph->SetPoint(82,1860.5,13656.5184);
   graph->SetPoint(83,1861,14675.11245);
   graph->SetPoint(84,1861.5,15715.95655);
   graph->SetPoint(85,1862,16770.6068);
   graph->SetPoint(86,1862.5,17829.59669);
   graph->SetPoint(87,1863,18882.55256);
   graph->SetPoint(88,1863.5,19918.34535);
   graph->SetPoint(89,1864,20925.27668);
   graph->SetPoint(90,1864.5,21891.2958);
   graph->SetPoint(91,1865,22804.24186);
   graph->SetPoint(92,1865.5,23652.10527);
   graph->SetPoint(93,1866,24423.30009);
   graph->SetPoint(94,1866.5,25106.93886);
   graph->SetPoint(95,1867,25693.10062);
   graph->SetPoint(96,1867.5,26173.08254);
   graph->SetPoint(97,1868,26539.62625);
   graph->SetPoint(98,1868.5,26787.1102);
   graph->SetPoint(99,1869,26911.70088);
   graph->SetPoint(100,1869.5,26911.32819);
   graph->SetPoint(101,1870,26785.26009);
   graph->SetPoint(102,1870.5,26535.32743);
   graph->SetPoint(103,1871,26165.38828);
   graph->SetPoint(104,1871.5,25681.09651);
   graph->SetPoint(105,1872,25089.75009);
   graph->SetPoint(106,1872.5,24400.09816);
   graph->SetPoint(107,1873,23622.11429);
   graph->SetPoint(108,1873.5,22766.74407);
   graph->SetPoint(109,1874,21845.6366);
   graph->SetPoint(110,1874.5,20870.86895);
   graph->SetPoint(111,1875,19854.67313);
   graph->SetPoint(112,1875.5,18809.17407);
   graph->SetPoint(113,1876,17746.14664);
   graph->SetPoint(114,1876.5,16676.79812);
   graph->SetPoint(115,1877,15611.58138);
   graph->SetPoint(116,1877.5,14560.04247);
   graph->SetPoint(117,1878,13530.70459);
   graph->SetPoint(118,1878.5,12530.98903);
   graph->SetPoint(119,1879,11567.1721);
   graph->SetPoint(120,1879.5,10644.37594);
   graph->SetPoint(121,1880,9766.589964);
   graph->SetPoint(122,1880.5,8936.718891);
   graph->SetPoint(123,1881,8156.652852);
   graph->SetPoint(124,1881.5,7427.354731);
   graph->SetPoint(125,1882,6748.959857);
   graph->SetPoint(126,1882.5,6120.883332);
   graph->SetPoint(127,1883,5541.930667);
   graph->SetPoint(128,1883.5,5010.407825);
   graph->SetPoint(129,1884,4524.227404);
   graph->SetPoint(130,1884.5,4081.008287);
   graph->SetPoint(131,1885,3678.166754);
   graph->SetPoint(132,1885.5,3312.997689);
   graph->SetPoint(133,1886,2982.745063);
   graph->SetPoint(134,1886.5,2684.66145);
   graph->SetPoint(135,1887,2416.056719);
   graph->SetPoint(136,1887.5,2174.336447);
   graph->SetPoint(137,1888,1957.03083);
   graph->SetPoint(138,1888.5,1761.815072);
   graph->SetPoint(139,1889,1586.52235);
   graph->SetPoint(140,1889.5,1429.150468);
   graph->SetPoint(141,1890,1287.86333);
   graph->SetPoint(142,1890.5,1160.988281);
   graph->SetPoint(143,1891,1047.010302);
   graph->SetPoint(144,1891.5,944.5639162);
   graph->SetPoint(145,1892,852.4235655);
   graph->SetPoint(146,1892.5,769.4930724);
   graph->SetPoint(147,1893,694.7947085);
   graph->SetPoint(148,1893.5,627.4582628);
   graph->SetPoint(149,1894,566.7104133);
   graph->SetPoint(150,1894.5,511.8646156);
   graph->SetPoint(151,1895,462.3116513);
   graph->SetPoint(152,1895.5,417.51092);
   graph->SetPoint(153,1896,376.9825107);
   graph->SetPoint(154,1896.5,340.3000548);
   graph->SetPoint(155,1897,307.0843357);
   graph->SetPoint(156,1897.5,276.9976145);
   graph->SetPoint(157,1898,249.7386187);
   graph->SetPoint(158,1898.5,225.0381358);
   graph->SetPoint(159,1899,202.6551529);
   graph->SetPoint(160,1899.5,182.3734829);
   graph->SetPoint(161,1900,163.9988215);
   graph->SetPoint(162,1900.5,147.3561833);
   graph->SetPoint(163,1901,132.2876703);
   graph->SetPoint(164,1901.5,118.6505295);
   graph->SetPoint(165,1902,106.3154615);
   graph->SetPoint(166,1902.5,95.16514886);
   graph->SetPoint(167,1903,85.09297246);
   graph->SetPoint(168,1903.5,76.00189218);
   graph->SetPoint(169,1904,67.8034688);
   graph->SetPoint(170,1904.5,60.41700819);
   graph->SetPoint(171,1905,53.76881083);
   graph->SetPoint(172,1905.5,47.79151217);
   graph->SetPoint(173,1906,42.42350124);
   graph->SetPoint(174,1906.5,37.60840658);
   graph->SetPoint(175,1907,33.29464);
   graph->SetPoint(176,1907.5,29.4349901);
   graph->SetPoint(177,1908,25.98625856);
   graph->SetPoint(178,1908.5,22.90893314);
   graph->SetPoint(179,1909,20.1668923);
   graph->SetPoint(180,1909.5,17.7271372);
   graph->SetPoint(181,1910,15.55954728);
   graph->SetPoint(182,1910.5,13.63665631);
   graph->SetPoint(183,1911,11.93344659);
   graph->SetPoint(184,1911.5,10.42715873);
   graph->SetPoint(185,1912,9.09711569);
   graph->SetPoint(186,1912.5,7.924559224);
   graph->SetPoint(187,1913,6.892497754);
   graph->SetPoint(188,1913.5,5.985564581);
   graph->SetPoint(189,1914,5.18988561);
   graph->SetPoint(190,1914.5,4.492955924);
   graph->SetPoint(191,1915,3.883524603);
   graph->SetPoint(192,1915.5,3.351487298);
   graph->SetPoint(193,1916,2.887786142);
   graph->SetPoint(194,1916.5,2.484316593);
   graph->SetPoint(195,1917,2.133840871);
   graph->SetPoint(196,1917.5,1.829907666);
   graph->SetPoint(197,1918,1.566777799);
   graph->SetPoint(198,1918.5,1.339355558);
   graph->SetPoint(199,1919,1.143125396);
   graph->SetPoint(200,1919.5,0.9740937265);
   graph->SetPoint(201,1920,0.828735538);
   graph->SetPoint(202,1920.5,0.828735538);
   
   TH1F *Graph_signal2 = new TH1F("Graph_signal2","Projection of weighted sum of RS components",203,1809.4,1930.6);
   Graph_signal2->SetMinimum(0);
   Graph_signal2->SetMaximum(29602.87);
   Graph_signal2->SetDirectory(0);
   Graph_signal2->SetStats(0);
   Graph_signal2->SetFillColor(1);
   Graph_signal2->SetLineWidth(2);
   Graph_signal2->SetMarkerStyle(20);
   Graph_signal2->SetMarkerSize(0.5);
   Graph_signal2->GetXaxis()->SetNdivisions(505);
   Graph_signal2->GetXaxis()->SetLabelFont(133);
   Graph_signal2->GetXaxis()->SetLabelOffset(0.015);
   Graph_signal2->GetXaxis()->SetLabelSize(19);
   Graph_signal2->GetXaxis()->SetTitleSize(19);
   Graph_signal2->GetXaxis()->SetTitleOffset(3);
   Graph_signal2->GetXaxis()->SetTitleFont(133);
   Graph_signal2->GetYaxis()->SetNdivisions(507);
   Graph_signal2->GetYaxis()->SetLabelFont(133);
   Graph_signal2->GetYaxis()->SetLabelSize(19);
   Graph_signal2->GetYaxis()->SetTitleSize(19);
   Graph_signal2->GetYaxis()->SetTitleFont(133);
   Graph_signal2->GetZaxis()->SetLabelFont(133);
   Graph_signal2->GetZaxis()->SetLabelSize(19);
   Graph_signal2->GetZaxis()->SetTitleSize(19);
   Graph_signal2->GetZaxis()->SetTitleFont(133);
   graph->SetHistogram(Graph_signal2);
   
   graph->Draw("l");
   
   graph = new TGraph(206);
   graph->SetName("mDfull_PDF");
   graph->SetTitle("Projection of weighted sum of RS components");
   graph->SetFillColor(1);
   graph->SetLineColor(4);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.5);
   graph->SetPoint(0,1819.5,0);
   graph->SetPoint(1,1819.5,545.3315931);
   graph->SetPoint(2,1820,545.3315931);
   graph->SetPoint(3,1820.5,544.4727861);
   graph->SetPoint(4,1821,543.7206872);
   graph->SetPoint(5,1821.5,543.086184);
   graph->SetPoint(6,1822,542.5811468);
   graph->SetPoint(7,1822.5,542.2184946);
   graph->SetPoint(8,1823,542.0122626);
   graph->SetPoint(9,1823.5,541.9776715);
   graph->SetPoint(10,1824,542.1311994);
   graph->SetPoint(11,1824.5,542.4906539);
   graph->SetPoint(12,1825,543.0752467);
   graph->SetPoint(13,1825.5,543.9056696);
   graph->SetPoint(14,1826,545.0041712);
   graph->SetPoint(15,1826.5,546.3946362);
   graph->SetPoint(16,1827,548.1026655);
   graph->SetPoint(17,1827.5,550.1556598);
   graph->SetPoint(18,1828,552.5829049);
   graph->SetPoint(19,1828.5,555.4156611);
   graph->SetPoint(20,1829,558.687258);
   graph->SetPoint(21,1829.5,562.4331947);
   graph->SetPoint(22,1830,566.6912487);
   graph->SetPoint(23,1830.5,571.5015961);
   graph->SetPoint(24,1831,576.9069438);
   graph->SetPoint(25,1831.5,582.952681);
   graph->SetPoint(26,1832,589.6870504);
   graph->SetPoint(27,1832.5,597.1613472);
   graph->SetPoint(28,1833,605.4301504);
   graph->SetPoint(29,1833.5,614.5515946);
   graph->SetPoint(30,1834,624.5876894);
   graph->SetPoint(31,1834.5,635.6046969);
   graph->SetPoint(32,1835,647.6735781);
   graph->SetPoint(33,1835.5,660.8705208);
   graph->SetPoint(34,1836,675.2775641);
   graph->SetPoint(35,1836.5,690.9833347);
   graph->SetPoint(36,1837,708.0839154);
   graph->SetPoint(37,1837.5,726.6838669);
   graph->SetPoint(38,1838,746.8974268);
   graph->SetPoint(39,1838.5,768.8499145);
   graph->SetPoint(40,1839,792.6793729);
   graph->SetPoint(41,1839.5,818.5384827);
   graph->SetPoint(42,1840,846.5967895);
   graph->SetPoint(43,1840.5,877.0432877);
   graph->SetPoint(44,1841,910.0894112);
   graph->SetPoint(45,1841.5,945.9724835);
   graph->SetPoint(46,1842,984.9596855);
   graph->SetPoint(47,1842.5,1027.352601);
   graph->SetPoint(48,1843,1073.492397);
   graph->SetPoint(49,1843.5,1123.765706);
   graph->SetPoint(50,1844,1178.611254);
   graph->SetPoint(51,1844.5,1238.527273);
   graph->SetPoint(52,1845,1304.079738);
   graph->SetPoint(53,1845.5,1375.911405);
   graph->SetPoint(54,1846,1454.751625);
   graph->SetPoint(55,1846.5,1541.426845);
   graph->SetPoint(56,1847,1636.871645);
   graph->SetPoint(57,1847.5,1742.140098);
   graph->SetPoint(58,1848,1858.417155);
   graph->SetPoint(59,1848.5,1987.029626);
   graph->SetPoint(60,1849,2129.456277);
   graph->SetPoint(61,1849.5,2287.336374);
   graph->SetPoint(62,1850,2462.475949);
   graph->SetPoint(63,1850.5,2656.850891);
   graph->SetPoint(64,1851,2872.605899);
   graph->SetPoint(65,1851.5,3112.048217);
   graph->SetPoint(66,1852,3377.635037);
   graph->SetPoint(67,1852.5,3671.953424);
   graph->SetPoint(68,1853,3997.691683);
   graph->SetPoint(69,1853.5,4357.601176);
   graph->SetPoint(70,1854,4754.447796);
   graph->SetPoint(71,1854.5,5190.952568);
   graph->SetPoint(72,1855,5669.721207);
   graph->SetPoint(73,1855.5,6193.162905);
   graph->SetPoint(74,1856,6763.399134);
   graph->SetPoint(75,1856.5,7382.163854);
   graph->SetPoint(76,1857,8050.697125);
   graph->SetPoint(77,1857.5,8769.634789);
   graph->SetPoint(78,1858,9538.897516);
   graph->SetPoint(79,1858.5,10357.58309);
   graph->SetPoint(80,1859,11223.86629);
   graph->SetPoint(81,1859.5,12134.91109);
   graph->SetPoint(82,1860,13086.80002);
   graph->SetPoint(83,1860.5,14074.48558);
   graph->SetPoint(84,1861,15091.76826);
   graph->SetPoint(85,1861.5,16131.30512);
   graph->SetPoint(86,1862,17184.65222);
   graph->SetPoint(87,1862.5,18242.34305);
   graph->SetPoint(88,1863,19294.00395);
   graph->SetPoint(89,1863.5,20328.50581);
   graph->SetPoint(90,1864,21334.15028);
   graph->SetPoint(91,1864.5,22298.88656);
   graph->SetPoint(92,1865,23210.55382);
   graph->SetPoint(93,1865.5,24057.14243);
   graph->SetPoint(94,1866,24827.06645);
   graph->SetPoint(95,1866.5,25509.43842);
   graph->SetPoint(96,1867,26094.33734);
   graph->SetPoint(97,1867.5,26573.06039);
   graph->SetPoint(98,1868,26938.34918);
   graph->SetPoint(99,1868.5,27184.58214);
   graph->SetPoint(100,1869,27307.92577);
   graph->SetPoint(101,1869.5,27306.30993);
   graph->SetPoint(102,1870,27179.00258);
   graph->SetPoint(103,1870.5,26927.83456);
   graph->SetPoint(104,1871,26556.66394);
   graph->SetPoint(105,1871.5,26071.14455);
   graph->SetPoint(106,1872,25478.57435);
   graph->SetPoint(107,1872.5,24787.7025);
   graph->SetPoint(108,1873,24008.50253);
   graph->SetPoint(109,1873.5,23151.92003);
   graph->SetPoint(110,1874,22229.60407);
   graph->SetPoint(111,1874.5,21253.63174);
   graph->SetPoint(112,1875,20236.235);
   graph->SetPoint(113,1875.5,19189.5388);
   graph->SetPoint(114,1876,18125.31799);
   graph->SetPoint(115,1876.5,17054.77982);
   graph->SetPoint(116,1877,15988.37717);
   graph->SetPoint(117,1877.5,14935.65608);
   graph->SetPoint(118,1878,13905.13972);
   graph->SetPoint(119,1878.5,12904.24937);
   graph->SetPoint(120,1879,11939.26134);
   graph->SetPoint(121,1879.5,11015.29776);
   graph->SetPoint(122,1880,10136.34803);
   graph->SetPoint(123,1880.5,9305.31685);
   graph->SetPoint(124,1881,8524.094342);
   graph->SetPoint(125,1881.5,7793.643383);
   graph->SetPoint(126,1882,7114.099286);
   graph->SetPoint(127,1882.5,6484.877144);
   graph->SetPoint(128,1883,5904.782456);
   graph->SetPoint(129,1883.5,5372.121175);
   graph->SetPoint(130,1884,4884.805886);
   graph->SetPoint(131,1884.5,4440.455462);
   graph->SetPoint(132,1885,4036.486172);
   graph->SetPoint(133,1885.5,3670.192887);
   graph->SetPoint(134,1886,3338.819569);
   graph->SetPoint(135,1886.5,3039.61878);
   graph->SetPoint(136,1887,2769.900378);
   graph->SetPoint(137,1887.5,2527.06993);
   graph->SetPoint(138,1888,2308.657619);
   graph->SetPoint(139,1888.5,2112.33864);
   graph->SetPoint(140,1889,1935.946158);
   graph->SetPoint(141,1889.5,1777.477967);
   graph->SetPoint(142,1890,1635.097959);
   graph->SetPoint(143,1890.5,1507.133469);
   graph->SetPoint(144,1891,1392.069466);
   graph->SetPoint(145,1891.5,1288.540465);
   graph->SetPoint(146,1892,1195.320895);
   graph->SetPoint(147,1892.5,1111.314569);
   graph->SetPoint(148,1893,1035.543748);
   graph->SetPoint(149,1893.5,967.1382098);
   graph->SetPoint(150,1894,905.3246219);
   graph->SetPoint(151,1894.5,849.4164296);
   graph->SetPoint(152,1895,798.8044039);
   graph->SetPoint(153,1895.5,752.947934);
   graph->SetPoint(154,1896,711.3670985);
   graph->SetPoint(155,1896.5,673.6355182);
   graph->SetPoint(156,1897,639.3739664);
   graph->SetPoint(157,1897.5,608.2446938);
   graph->SetPoint(158,1898,579.9464176);
   graph->SetPoint(159,1898.5,554.209915);
   graph->SetPoint(160,1899,530.7941629);
   graph->SetPoint(161,1899.5,509.482964);
   graph->SetPoint(162,1900,490.0820037);
   graph->SetPoint(163,1900.5,472.4162867);
   graph->SetPoint(164,1901,456.3279048);
   graph->SetPoint(165,1901.5,441.6740949);
   graph->SetPoint(166,1902,428.3255476);
   graph->SetPoint(167,1902.5,416.1649353);
   graph->SetPoint(168,1903,405.0856292);
   graph->SetPoint(169,1903.5,394.990579);
   graph->SetPoint(170,1904,385.7913356);
   graph->SetPoint(171,1904.5,377.407195);
   graph->SetPoint(172,1905,369.7644479);
   graph->SetPoint(173,1905.5,362.7957199);
   graph->SetPoint(174,1906,356.4393902);
   graph->SetPoint(175,1906.5,350.6390776);
   graph->SetPoint(176,1907,345.3431842);
   graph->SetPoint(177,1907.5,340.5044888);
   graph->SetPoint(178,1908,336.0797836);
   graph->SetPoint(179,1908.5,332.0295465);
   graph->SetPoint(180,1909,328.3176466);
   graph->SetPoint(181,1909.5,324.9110752);
   graph->SetPoint(182,1910,321.7797025);
   graph->SetPoint(183,1910.5,318.8960525);
   graph->SetPoint(184,1911,316.2350981);
   graph->SetPoint(185,1911.5,313.7740705);
   graph->SetPoint(186,1912,311.4922832);
   graph->SetPoint(187,1912.5,309.3709686);
   graph->SetPoint(188,1913,307.3931256);
   graph->SetPoint(189,1913.5,305.5433783);
   graph->SetPoint(190,1914,303.8078433);
   graph->SetPoint(191,1914.5,302.1740063);
   graph->SetPoint(192,1915,300.6306073);
   graph->SetPoint(193,1915.5,299.1675325);
   graph->SetPoint(194,1916,297.775715);
   graph->SetPoint(195,1916.5,296.4470411);
   graph->SetPoint(196,1917,295.1742638);
   graph->SetPoint(197,1917.5,293.9509227);
   graph->SetPoint(198,1918,292.7712695);
   graph->SetPoint(199,1918.5,291.6301996);
   graph->SetPoint(200,1919,290.5231883);
   graph->SetPoint(201,1919.5,289.4462331);
   graph->SetPoint(202,1920,288.3957999);
   graph->SetPoint(203,1920,288.3957999);
   graph->SetPoint(204,1920.5,288.3957999);
   graph->SetPoint(205,1920.5,0);
   
   TH1F *Graph_mDfull_PDF3 = new TH1F("Graph_mDfull_PDF3","Projection of weighted sum of RS components",206,1809.4,1930.6);
   Graph_mDfull_PDF3->SetMinimum(0);
   Graph_mDfull_PDF3->SetMaximum(30038.72);
   Graph_mDfull_PDF3->SetDirectory(0);
   Graph_mDfull_PDF3->SetStats(0);
   Graph_mDfull_PDF3->SetFillColor(1);
   Graph_mDfull_PDF3->SetLineWidth(2);
   Graph_mDfull_PDF3->SetMarkerStyle(20);
   Graph_mDfull_PDF3->SetMarkerSize(0.5);
   Graph_mDfull_PDF3->GetXaxis()->SetNdivisions(505);
   Graph_mDfull_PDF3->GetXaxis()->SetLabelFont(133);
   Graph_mDfull_PDF3->GetXaxis()->SetLabelOffset(0.015);
   Graph_mDfull_PDF3->GetXaxis()->SetLabelSize(19);
   Graph_mDfull_PDF3->GetXaxis()->SetTitleSize(19);
   Graph_mDfull_PDF3->GetXaxis()->SetTitleOffset(3);
   Graph_mDfull_PDF3->GetXaxis()->SetTitleFont(133);
   Graph_mDfull_PDF3->GetYaxis()->SetNdivisions(507);
   Graph_mDfull_PDF3->GetYaxis()->SetLabelFont(133);
   Graph_mDfull_PDF3->GetYaxis()->SetLabelSize(19);
   Graph_mDfull_PDF3->GetYaxis()->SetTitleSize(19);
   Graph_mDfull_PDF3->GetYaxis()->SetTitleFont(133);
   Graph_mDfull_PDF3->GetZaxis()->SetLabelFont(133);
   Graph_mDfull_PDF3->GetZaxis()->SetLabelSize(19);
   Graph_mDfull_PDF3->GetZaxis()->SetTitleSize(19);
   Graph_mDfull_PDF3->GetZaxis()->SetTitleFont(133);
   graph->SetHistogram(Graph_mDfull_PDF3);
   
   graph->Draw("l");
   
   TH1D *frame_240c320__2 = new TH1D("frame_240c320__2","DTFmass_Full",200,1820,1920);
   frame_240c320__2->SetBinContent(1,29020.16);
   frame_240c320__2->SetMinimum(0.0001);
   frame_240c320__2->SetMaximum(29020.16);
   frame_240c320__2->SetEntries(1);
   frame_240c320__2->SetDirectory(0);
   frame_240c320__2->SetStats(0);
   frame_240c320__2->SetFillColor(1);
   frame_240c320__2->SetLineWidth(2);
   frame_240c320__2->SetMarkerStyle(20);
   frame_240c320__2->SetMarkerSize(0.5);
   frame_240c320__2->GetXaxis()->SetTitle("#it{m}(#it{D}^{+})#kern[0.05]{[MeV/c^{2}]}");
   frame_240c320__2->GetXaxis()->SetNoExponent();
   frame_240c320__2->GetXaxis()->SetNdivisions(505);
   frame_240c320__2->GetXaxis()->SetLabelFont(133);
   frame_240c320__2->GetXaxis()->SetLabelOffset(0.015);
   frame_240c320__2->GetXaxis()->SetLabelSize(19);
   frame_240c320__2->GetXaxis()->SetTitleSize(19);
   frame_240c320__2->GetXaxis()->SetTitleFont(133);
   frame_240c320__2->GetYaxis()->SetTitle("Candidates / ( 0.5 MeV/c^{2})");
   frame_240c320__2->GetYaxis()->SetNdivisions(507);
   frame_240c320__2->GetYaxis()->SetLabelFont(133);
   frame_240c320__2->GetYaxis()->SetLabelSize(19);
   frame_240c320__2->GetYaxis()->SetTitleSize(19);
   frame_240c320__2->GetYaxis()->SetTitleOffset(1.1);
   frame_240c320__2->GetYaxis()->SetTitleFont(133);
   frame_240c320__2->GetZaxis()->SetLabelFont(133);
   frame_240c320__2->GetZaxis()->SetLabelSize(19);
   frame_240c320__2->GetZaxis()->SetTitleSize(19);
   frame_240c320__2->GetZaxis()->SetTitleFont(133);
   frame_240c320__2->Draw("AXISSAME");
   
   TPaveText *pt = new TPaveText(0.25,0.7,0.4,0.8,"NBNDC");
   pt->SetFillColor(0);
   pt->SetFillStyle(4000);
   pt->SetLineWidth(2);
   pt->SetTextFont(133);
   pt->SetTextSize(19);
   TText *text = pt->AddText("#it{D}^{+}#rightarrow #bar{#it{K}}^{0}#it{#pi}^{+}");
   pt->Draw();
   
   pt = new TPaveText(0.7,0.7,0.81,0.8,"NBNDC");
   pt->SetFillColor(0);
   pt->SetFillStyle(4000);
   pt->SetLineWidth(2);
   pt->SetTextFont(133);
   pt->SetTextSize(19);
   text = pt->AddText("LHCb");
   pt->Draw();
   
   TLegend *leg = new TLegend(0.7,0.4,0.99,0.7,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(133);
   leg->SetTextSize(19);
   leg->SetLineColor(1);
   leg->SetLineStyle(0);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("DataP","Data","pl");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(0.5);
   entry->SetTextFont(133);
   entry=leg->AddEntry("mDplus_PDF","Total","l");
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   entry=leg->AddEntry("signal","Signal","l");
   entry->SetLineColor(2);
   entry->SetLineStyle(2);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   entry=leg->AddEntry("bkg","Bkg.","f");
   entry->SetFillColor(8);
   entry->SetFillStyle(1001);
   entry->SetLineColor(8);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   leg->Draw();
   fullCanv->Modified();
   fullCanv->cd();
   fullCanv->SetSelected(fullCanv);
}


==> Fig2.C <==
{
//=========Macro generated from canvas: ell/ell
//=========  (Fri Oct 21 14:15:38 2016) by ROOT version5.34/25
   TCanvas *ell = new TCanvas("ell", "ell",0,0,400,434);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   ell->SetHighLightColor(2);
   ell->Range(-0.825,-0.8615385,0.675,0.6769231);
   ell->SetFillColor(0);
   ell->SetBorderMode(0);
   ell->SetBorderSize(2);
   ell->SetTickx(1);
   ell->SetTicky(1);
   ell->SetLeftMargin(0.15);
   ell->SetRightMargin(0.05);
   ell->SetTopMargin(0.05);
   ell->SetBottomMargin(0.17);
   ell->SetFrameLineWidth(2);
   ell->SetFrameBorderMode(0);
   ell->SetFrameLineWidth(2);
   ell->SetFrameBorderMode(0);
   
   TH2F *hEl = new TH2F("hEl","h",100,-0.6,0.6,100,-0.6,0.6);
   hEl->SetStats(0);
   hEl->SetLineWidth(2);
   hEl->SetMarkerStyle(20);
   hEl->SetMarkerSize(1.2);
   hEl->GetXaxis()->SetTitle("#it{A}_{#it{CP}}(#it{#pi}^{#font[122]{-}}#it{#pi}^{+})[%]");
   hEl->GetXaxis()->SetNdivisions(505);
   hEl->GetXaxis()->SetLabelFont(133);
   hEl->GetXaxis()->SetLabelOffset(0.015);
   hEl->GetXaxis()->SetLabelSize(19);
   hEl->GetXaxis()->SetTitleSize(19);
   hEl->GetXaxis()->SetTitleOffset(1.2);
   hEl->GetXaxis()->SetTitleFont(133);
   hEl->GetYaxis()->SetTitle("#it{A}_{#it{CP}}(#it{K}^{#font[122]{-}}#it{K}^{+})[%]");
   hEl->GetYaxis()->SetNdivisions(505);
   hEl->GetYaxis()->SetLabelFont(133);
   hEl->GetYaxis()->SetLabelSize(19);
   hEl->GetYaxis()->SetTitleSize(19);
   hEl->GetYaxis()->SetTitleOffset(1.2);
   hEl->GetYaxis()->SetTitleFont(133);
   hEl->GetZaxis()->SetLabelFont(133);
   hEl->GetZaxis()->SetLabelSize(19);
   hEl->GetZaxis()->SetTitleSize(19);
   hEl->GetZaxis()->SetTitleFont(133);
   hEl->Draw("");
   
   TGraph *graph = new TGraph(101);
   graph->SetName("lhcbSl");
   graph->SetTitle("lhcbSl");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000cc");
   graph->SetFillColor(ci);
   graph->SetFillStyle(3354);

   ci = TColor::GetColor("#000099");
   graph->SetLineColor(ci);
   graph->SetLineWidth(4);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,0.05867532015,-0.06);
   graph->SetPoint(1,0.06857230051,-0.04581175667);
   graph->SetPoint(2,0.07849175031,-0.03045852342);
   graph->SetPoint(3,0.08830084286,-0.01382050374);
   graph->SetPoint(4,0.09779305403,0.004202402413);
   graph->SetPoint(5,0.106663014,0.02366675848);
   graph->SetPoint(6,0.114479498,0.04455000748);
   graph->SetPoint(7,0.1206635936,0.06670218916);
   graph->SetPoint(8,0.1244857797,0.08978905716);
   graph->SetPoint(9,0.1251027447,0.1132404946);
   graph->SetPoint(10,0.1216559997,0.1362312644);
   graph->SetPoint(11,0.1134390824,0.1577293365);
   graph->SetPoint(12,0.1001019033,0.1766348775);
   graph->SetPoint(13,0.0818144453,0.1919905502);
   graph->SetPoint(14,0.05929935963,0.2031895565);
   graph->SetPoint(15,0.03369676314,0.2100891645);
   graph->SetPoint(16,0.006316475488,0.2129833387);
   graph->SetPoint(17,-0.02161243303,0.2124652835);
   graph->SetPoint(18,-0.04910716655,0.2092558578);
   graph->SetPoint(19,-0.07548875856,0.204063176);
   graph->SetPoint(20,-0.1003591466,0.1974998052);
   graph->SetPoint(21,-0.1235397393,0.1900518481);
   graph->SetPoint(22,-0.1450036729,0.1820813971);
   graph->SetPoint(23,-0.1648183103,0.1738448661);
   graph->SetPoint(24,-0.1831028631,0.1655156699);
   graph->SetPoint(25,-0.2,0.157205341);
   graph->SetPoint(26,-0.2156582385,0.1489808566);
   graph->SetPoint(27,-0.2302218457,0.1408778858);
   graph->SetPoint(28,-0.2438256215,0.1329104769);
   graph->SetPoint(29,-0.2565926904,0.1250779304);
   graph->SetPoint(30,-0.2686340501,0.117369562);
   graph->SetPoint(31,-0.2800490868,0.1097679331);
   graph->SetPoint(32,-0.2909265697,0.1022509894);
   graph->SetPoint(33,-0.301345839,0.09479342664);
   graph->SetPoint(34,-0.3113780262,0.08736751086);
   graph->SetPoint(35,-0.3210872179,0.07994351084);
   graph->SetPoint(36,-0.3305315215,0.07248984994);
   graph->SetPoint(37,-0.3397640124,0.06497304863);
   graph->SetPoint(38,-0.3488335564,0.0573575042);
   graph->SetPoint(39,-0.3577855047,0.04960513598);
   graph->SetPoint(40,-0.3666622575,0.04167491215);
   graph->SetPoint(41,-0.3755036864,0.03352226622);
   graph->SetPoint(42,-0.3843473968,0.02509840642);
   graph->SetPoint(43,-0.3932287964,0.01634952019);
   graph->SetPoint(44,-0.4021809143,0.007215879693);
   graph->SetPoint(45,-0.4112338859,-0.002369135802);
   graph->SetPoint(46,-0.4204139764,-0.0124800642);
   graph->SetPoint(47,-0.4297419536,-0.02320035842);
   graph->SetPoint(48,-0.4392305418,-0.03462322154);
   graph->SetPoint(49,-0.4488805742,-0.04685203894);
   graph->SetPoint(50,-0.4586753202,-0.06);
   graph->SetPoint(51,-0.4685723005,-0.07418824333);
   graph->SetPoint(52,-0.4784917503,-0.08954147658);
   graph->SetPoint(53,-0.4883008429,-0.1061794963);
   graph->SetPoint(54,-0.497793054,-0.1242024024);
   graph->SetPoint(55,-0.506663014,-0.1436667585);
   graph->SetPoint(56,-0.514479498,-0.1645500075);
   graph->SetPoint(57,-0.5206635936,-0.1867021892);
   graph->SetPoint(58,-0.5244857797,-0.2097890572);
   graph->SetPoint(59,-0.5251027447,-0.2332404946);
   graph->SetPoint(60,-0.5216559997,-0.2562312644);
   graph->SetPoint(61,-0.5134390824,-0.2777293365);
   graph->SetPoint(62,-0.5001019033,-0.2966348775);
   graph->SetPoint(63,-0.4818144453,-0.3119905502);
   graph->SetPoint(64,-0.4592993596,-0.3231895565);
   graph->SetPoint(65,-0.4336967631,-0.3300891645);
   graph->SetPoint(66,-0.4063164755,-0.3329833387);
   graph->SetPoint(67,-0.378387567,-0.3324652835);
   graph->SetPoint(68,-0.3508928334,-0.3292558578);
   graph->SetPoint(69,-0.3245112414,-0.324063176);
   graph->SetPoint(70,-0.2996408534,-0.3174998052);
   graph->SetPoint(71,-0.2764602607,-0.3100518481);
   graph->SetPoint(72,-0.2549963271,-0.3020813971);
   graph->SetPoint(73,-0.2351816897,-0.2938448661);
   graph->SetPoint(74,-0.2168971369,-0.2855156699);
   graph->SetPoint(75,-0.2,-0.277205341);
   graph->SetPoint(76,-0.1843417615,-0.2689808566);
   graph->SetPoint(77,-0.1697781543,-0.2608778858);
   graph->SetPoint(78,-0.1561743785,-0.2529104769);
   graph->SetPoint(79,-0.1434073096,-0.2450779304);
   graph->SetPoint(80,-0.1313659499,-0.237369562);
   graph->SetPoint(81,-0.1199509132,-0.2297679331);
   graph->SetPoint(82,-0.1090734303,-0.2222509894);
   graph->SetPoint(83,-0.09865416098,-0.2147934266);
   graph->SetPoint(84,-0.08862197383,-0.2073675109);
   graph->SetPoint(85,-0.07891278213,-0.1999435108);
   graph->SetPoint(86,-0.0694684785,-0.1924898499);
   graph->SetPoint(87,-0.06023598762,-0.1849730486);
   graph->SetPoint(88,-0.05116644364,-0.1773575042);
   graph->SetPoint(89,-0.04221449533,-0.169605136);
   graph->SetPoint(90,-0.03333774252,-0.1616749121);
   graph->SetPoint(91,-0.02449631362,-0.1535222662);
   graph->SetPoint(92,-0.01565260318,-0.1450984064);
   graph->SetPoint(93,-0.006771203571,-0.1363495202);
   graph->SetPoint(94,0.002180914284,-0.1272158797);
   graph->SetPoint(95,0.01123388593,-0.1176308642);
   graph->SetPoint(96,0.02041397639,-0.1075199358);
   graph->SetPoint(97,0.02974195358,-0.09679964158);
   graph->SetPoint(98,0.03923054183,-0.08537677846);
   graph->SetPoint(99,0.04888057422,-0.07314796106);
   graph->SetPoint(100,0.05867532015,-0.06);
   
   TH1F *Graph_lhcbSl1 = new TH1F("Graph_lhcbSl1","lhcbSl",101,-0.5901233,0.1901233);
   Graph_lhcbSl1->SetMinimum(-0.38758);
   Graph_lhcbSl1->SetMaximum(0.26758);
   Graph_lhcbSl1->SetDirectory(0);
   Graph_lhcbSl1->SetStats(0);
   Graph_lhcbSl1->SetLineWidth(2);
   Graph_lhcbSl1->SetMarkerStyle(20);
   Graph_lhcbSl1->SetMarkerSize(1.2);
   Graph_lhcbSl1->GetXaxis()->SetNdivisions(505);
   Graph_lhcbSl1->GetXaxis()->SetLabelFont(133);
   Graph_lhcbSl1->GetXaxis()->SetLabelOffset(0.015);
   Graph_lhcbSl1->GetXaxis()->SetLabelSize(19);
   Graph_lhcbSl1->GetXaxis()->SetTitleSize(19);
   Graph_lhcbSl1->GetXaxis()->SetTitleFont(133);
   Graph_lhcbSl1->GetYaxis()->SetNdivisions(505);
   Graph_lhcbSl1->GetYaxis()->SetLabelFont(133);
   Graph_lhcbSl1->GetYaxis()->SetLabelSize(19);
   Graph_lhcbSl1->GetYaxis()->SetTitleSize(19);
   Graph_lhcbSl1->GetYaxis()->SetTitleFont(133);
   Graph_lhcbSl1->GetZaxis()->SetLabelFont(133);
   Graph_lhcbSl1->GetZaxis()->SetLabelSize(19);
   Graph_lhcbSl1->GetZaxis()->SetTitleSize(19);
   Graph_lhcbSl1->GetZaxis()->SetTitleFont(133);
   graph->SetHistogram(Graph_lhcbSl1);
   
   graph->Draw("");
   
   graph = new TGraph(101);
   graph->SetName("lhcbSl");
   graph->SetTitle("lhcbSl");

   ci = TColor::GetColor("#0000cc");
   graph->SetFillColor(ci);
   graph->SetFillStyle(3354);

   ci = TColor::GetColor("#000099");
   graph->SetLineColor(ci);
   graph->SetLineWidth(4);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,0.05867532015,-0.06);
   graph->SetPoint(1,0.06857230051,-0.04581175667);
   graph->SetPoint(2,0.07849175031,-0.03045852342);
   graph->SetPoint(3,0.08830084286,-0.01382050374);
   graph->SetPoint(4,0.09779305403,0.004202402413);
   graph->SetPoint(5,0.106663014,0.02366675848);
   graph->SetPoint(6,0.114479498,0.04455000748);
   graph->SetPoint(7,0.1206635936,0.06670218916);
   graph->SetPoint(8,0.1244857797,0.08978905716);
   graph->SetPoint(9,0.1251027447,0.1132404946);
   graph->SetPoint(10,0.1216559997,0.1362312644);
   graph->SetPoint(11,0.1134390824,0.1577293365);
   graph->SetPoint(12,0.1001019033,0.1766348775);
   graph->SetPoint(13,0.0818144453,0.1919905502);
   graph->SetPoint(14,0.05929935963,0.2031895565);
   graph->SetPoint(15,0.03369676314,0.2100891645);
   graph->SetPoint(16,0.006316475488,0.2129833387);
   graph->SetPoint(17,-0.02161243303,0.2124652835);
   graph->SetPoint(18,-0.04910716655,0.2092558578);
   graph->SetPoint(19,-0.07548875856,0.204063176);
   graph->SetPoint(20,-0.1003591466,0.1974998052);
   graph->SetPoint(21,-0.1235397393,0.1900518481);
   graph->SetPoint(22,-0.1450036729,0.1820813971);
   graph->SetPoint(23,-0.1648183103,0.1738448661);
   graph->SetPoint(24,-0.1831028631,0.1655156699);
   graph->SetPoint(25,-0.2,0.157205341);
   graph->SetPoint(26,-0.2156582385,0.1489808566);
   graph->SetPoint(27,-0.2302218457,0.1408778858);
   graph->SetPoint(28,-0.2438256215,0.1329104769);
   graph->SetPoint(29,-0.2565926904,0.1250779304);
   graph->SetPoint(30,-0.2686340501,0.117369562);
   graph->SetPoint(31,-0.2800490868,0.1097679331);
   graph->SetPoint(32,-0.2909265697,0.1022509894);
   graph->SetPoint(33,-0.301345839,0.09479342664);
   graph->SetPoint(34,-0.3113780262,0.08736751086);
   graph->SetPoint(35,-0.3210872179,0.07994351084);
   graph->SetPoint(36,-0.3305315215,0.07248984994);
   graph->SetPoint(37,-0.3397640124,0.06497304863);
   graph->SetPoint(38,-0.3488335564,0.0573575042);
   graph->SetPoint(39,-0.3577855047,0.04960513598);
   graph->SetPoint(40,-0.3666622575,0.04167491215);
   graph->SetPoint(41,-0.3755036864,0.03352226622);
   graph->SetPoint(42,-0.3843473968,0.02509840642);
   graph->SetPoint(43,-0.3932287964,0.01634952019);
   graph->SetPoint(44,-0.4021809143,0.007215879693);
   graph->SetPoint(45,-0.4112338859,-0.002369135802);
   graph->SetPoint(46,-0.4204139764,-0.0124800642);
   graph->SetPoint(47,-0.4297419536,-0.02320035842);
   graph->SetPoint(48,-0.4392305418,-0.03462322154);
   graph->SetPoint(49,-0.4488805742,-0.04685203894);
   graph->SetPoint(50,-0.4586753202,-0.06);
   graph->SetPoint(51,-0.4685723005,-0.07418824333);
   graph->SetPoint(52,-0.4784917503,-0.08954147658);
   graph->SetPoint(53,-0.4883008429,-0.1061794963);
   graph->SetPoint(54,-0.497793054,-0.1242024024);
   graph->SetPoint(55,-0.506663014,-0.1436667585);
   graph->SetPoint(56,-0.514479498,-0.1645500075);
   graph->SetPoint(57,-0.5206635936,-0.1867021892);
   graph->SetPoint(58,-0.5244857797,-0.2097890572);
   graph->SetPoint(59,-0.5251027447,-0.2332404946);
   graph->SetPoint(60,-0.5216559997,-0.2562312644);
   graph->SetPoint(61,-0.5134390824,-0.2777293365);
   graph->SetPoint(62,-0.5001019033,-0.2966348775);
   graph->SetPoint(63,-0.4818144453,-0.3119905502);
   graph->SetPoint(64,-0.4592993596,-0.3231895565);
   graph->SetPoint(65,-0.4336967631,-0.3300891645);
   graph->SetPoint(66,-0.4063164755,-0.3329833387);
   graph->SetPoint(67,-0.378387567,-0.3324652835);
   graph->SetPoint(68,-0.3508928334,-0.3292558578);
   graph->SetPoint(69,-0.3245112414,-0.324063176);
   graph->SetPoint(70,-0.2996408534,-0.3174998052);
   graph->SetPoint(71,-0.2764602607,-0.3100518481);
   graph->SetPoint(72,-0.2549963271,-0.3020813971);
   graph->SetPoint(73,-0.2351816897,-0.2938448661);
   graph->SetPoint(74,-0.2168971369,-0.2855156699);
   graph->SetPoint(75,-0.2,-0.277205341);
   graph->SetPoint(76,-0.1843417615,-0.2689808566);
   graph->SetPoint(77,-0.1697781543,-0.2608778858);
   graph->SetPoint(78,-0.1561743785,-0.2529104769);
   graph->SetPoint(79,-0.1434073096,-0.2450779304);
   graph->SetPoint(80,-0.1313659499,-0.237369562);
   graph->SetPoint(81,-0.1199509132,-0.2297679331);
   graph->SetPoint(82,-0.1090734303,-0.2222509894);
   graph->SetPoint(83,-0.09865416098,-0.2147934266);
   graph->SetPoint(84,-0.08862197383,-0.2073675109);
   graph->SetPoint(85,-0.07891278213,-0.1999435108);
   graph->SetPoint(86,-0.0694684785,-0.1924898499);
   graph->SetPoint(87,-0.06023598762,-0.1849730486);
   graph->SetPoint(88,-0.05116644364,-0.1773575042);
   graph->SetPoint(89,-0.04221449533,-0.169605136);
   graph->SetPoint(90,-0.03333774252,-0.1616749121);
   graph->SetPoint(91,-0.02449631362,-0.1535222662);
   graph->SetPoint(92,-0.01565260318,-0.1450984064);
   graph->SetPoint(93,-0.006771203571,-0.1363495202);
   graph->SetPoint(94,0.002180914284,-0.1272158797);
   graph->SetPoint(95,0.01123388593,-0.1176308642);
   graph->SetPoint(96,0.02041397639,-0.1075199358);
   graph->SetPoint(97,0.02974195358,-0.09679964158);
   graph->SetPoint(98,0.03923054183,-0.08537677846);
   graph->SetPoint(99,0.04888057422,-0.07314796106);
   graph->SetPoint(100,0.05867532015,-0.06);
   
   TH1F *Graph_Graph_lhcbSl12 = new TH1F("Graph_Graph_lhcbSl12","lhcbSl",101,-0.5901233,0.1901233);
   Graph_Graph_lhcbSl12->SetMinimum(-0.38758);
   Graph_Graph_lhcbSl12->SetMaximum(0.26758);
   Graph_Graph_lhcbSl12->SetDirectory(0);
   Graph_Graph_lhcbSl12->SetStats(0);
   Graph_Graph_lhcbSl12->SetLineWidth(2);
   Graph_Graph_lhcbSl12->SetMarkerStyle(20);
   Graph_Graph_lhcbSl12->SetMarkerSize(1.2);
   Graph_Graph_lhcbSl12->GetXaxis()->SetNdivisions(505);
   Graph_Graph_lhcbSl12->GetXaxis()->SetLabelFont(133);
   Graph_Graph_lhcbSl12->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_lhcbSl12->GetXaxis()->SetLabelSize(19);
   Graph_Graph_lhcbSl12->GetXaxis()->SetTitleSize(19);
   Graph_Graph_lhcbSl12->GetXaxis()->SetTitleFont(133);
   Graph_Graph_lhcbSl12->GetYaxis()->SetNdivisions(505);
   Graph_Graph_lhcbSl12->GetYaxis()->SetLabelFont(133);
   Graph_Graph_lhcbSl12->GetYaxis()->SetLabelSize(19);
   Graph_Graph_lhcbSl12->GetYaxis()->SetTitleSize(19);
   Graph_Graph_lhcbSl12->GetYaxis()->SetTitleFont(133);
   Graph_Graph_lhcbSl12->GetZaxis()->SetLabelFont(133);
   Graph_Graph_lhcbSl12->GetZaxis()->SetLabelSize(19);
   Graph_Graph_lhcbSl12->GetZaxis()->SetTitleSize(19);
   Graph_Graph_lhcbSl12->GetZaxis()->SetTitleFont(133);
   graph->SetHistogram(Graph_Graph_lhcbSl12);
   
   graph->Draw("f");
   
   graph = new TGraph(101);
   graph->SetName("lhcbPr");
   graph->SetTitle("lhcbPr");

   ci = TColor::GetColor("#009900");
   graph->SetFillColor(ci);
   graph->SetFillStyle(3345);

   ci = TColor::GetColor("#006600");
   graph->SetLineColor(ci);
   graph->SetLineWidth(4);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,0.3697374359,0.1425553793);
   graph->SetPoint(1,0.3772715576,0.1508619581);
   graph->SetPoint(2,0.3856736517,0.1602748186);
   graph->SetPoint(3,0.3951423247,0.1710823519);
   graph->SetPoint(4,0.4059231782,0.1836645012);
   graph->SetPoint(5,0.4183126795,0.1985233994);
   graph->SetPoint(6,0.4326466579,0.2163167451);
   graph->SetPoint(7,0.4492437478,0.2378757073);
   graph->SetPoint(8,0.46823122,0.2641472429);
   graph->SetPoint(9,0.4890967061,0.2958947001);
   graph->SetPoint(10,0.5097295397,0.3327972143);
   graph->SetPoint(11,0.5250381833,0.3715845735);
   graph->SetPoint(12,0.52698201,0.4043226169);
   graph->SetPoint(13,0.5096497639,0.4213091747);
   graph->SetPoint(14,0.4762454783,0.4194041172);
   graph->SetPoint(15,0.4366687692,0.4044008016);
   graph->SetPoint(16,0.3990152629,0.384179486);
   graph->SetPoint(17,0.3666217226,0.3637301581);
   graph->SetPoint(18,0.3398155428,0.3451213874);
   graph->SetPoint(19,0.3178178407,0.3288553233);
   graph->SetPoint(20,0.2996623879,0.3148072334);
   graph->SetPoint(21,0.2845011007,0.3026648384);
   graph->SetPoint(22,0.2716628958,0.2920990069);
   graph->SetPoint(23,0.2606354217,0.2828191849);
   graph->SetPoint(24,0.2510310028,0.2745846689);
   graph->SetPoint(25,0.2425553793,0.2672008138);
   graph->SetPoint(26,0.2349831973,0.2605112804);
   graph->SetPoint(27,0.2281398346,0.2543902475);
   graph->SetPoint(28,0.221888185,0.2487357606);
   graph->SetPoint(29,0.2161190817,0.243464391);
   graph->SetPoint(30,0.2107443261,0.2385070499);
   graph->SetPoint(31,0.2056915658,0.2338057351);
   graph->SetPoint(32,0.2009004862,0.2293109953);
   graph->SetPoint(33,0.196319938,0.2249799372);
   graph->SetPoint(34,0.1919057325,0.220774635);
   graph->SetPoint(35,0.1876189164,0.2166608356);
   graph->SetPoint(36,0.1834243866,0.2126068738);
   graph->SetPoint(37,0.1792897464,0.2085827325);
   graph->SetPoint(38,0.1751843231,0.2045591911);
   graph->SetPoint(39,0.1710782877,0.2005070155);
   graph->SetPoint(40,0.1669418249,0.1963961448);
   graph->SetPoint(41,0.1627443068,0.1921948284);
   graph->SetPoint(42,0.1584534238,0.1878686634);
   graph->SetPoint(43,0.1540342256,0.1833794734);
   graph->SetPoint(44,0.1494480146,0.178683951);
   graph->SetPoint(45,0.1446510248,0.173731967);
   graph->SetPoint(46,0.1395927983,0.1684644099);
   graph->SetPoint(47,0.1342141526,0.1628103703);
   graph->SetPoint(48,0.128444593,0.1566834087);
   graph->SetPoint(49,0.1221989927,0.1499765355);
   graph->SetPoint(50,0.1153733227,0.1425553793);
   graph->SetPoint(51,0.107839201,0.1342488004);
   graph->SetPoint(52,0.0994371068,0.1248359399);
   graph->SetPoint(53,0.08996843386,0.1140284066);
   graph->SetPoint(54,0.07918758033,0.1014462573);
   graph->SetPoint(55,0.06679807905,0.08658735916);
   graph->SetPoint(56,0.05246410067,0.06879401341);
   graph->SetPoint(57,0.03586701074,0.04723505127);
   graph->SetPoint(58,0.01687953852,0.02096351569);
   graph->SetPoint(59,-0.003985947581,-0.0107839416);
   graph->SetPoint(60,-0.02461878112,-0.04768645578);
   graph->SetPoint(61,-0.0399274248,-0.08647381492);
   graph->SetPoint(62,-0.04187125151,-0.1192118584);
   graph->SetPoint(63,-0.02453900535,-0.1361984161);
   graph->SetPoint(64,0.008865280245,-0.1342933587);
   graph->SetPoint(65,0.04844198936,-0.119290043);
   graph->SetPoint(66,0.08609549561,-0.09906872744);
   graph->SetPoint(67,0.1184890359,-0.07861939951);
   graph->SetPoint(68,0.1452952157,-0.06001062883);
   graph->SetPoint(69,0.1672929178,-0.04374456472);
   graph->SetPoint(70,0.1854483707,-0.02969647483);
   graph->SetPoint(71,0.2006096578,-0.01755407981);
   graph->SetPoint(72,0.2134478627,-0.00698824837);
   graph->SetPoint(73,0.2244753369,0.002291573685);
   graph->SetPoint(74,0.2340797557,0.01052608969);
   graph->SetPoint(75,0.2425553793,0.01790994473);
   graph->SetPoint(76,0.2501275613,0.02459947809);
   graph->SetPoint(77,0.256970924,0.03072051107);
   graph->SetPoint(78,0.2632225736,0.03637499791);
   graph->SetPoint(79,0.2689916768,0.04164636753);
   graph->SetPoint(80,0.2743664324,0.04660370861);
   graph->SetPoint(81,0.2794191927,0.05130502343);
   graph->SetPoint(82,0.2842102723,0.05579976322);
   graph->SetPoint(83,0.2887908206,0.06013082137);
   graph->SetPoint(84,0.293205026,0.06433612355);
   graph->SetPoint(85,0.2974918422,0.06844992298);
   graph->SetPoint(86,0.3016863719,0.07250388473);
   graph->SetPoint(87,0.3058210121,0.07652802603);
   graph->SetPoint(88,0.3099264355,0.08055156749);
   graph->SetPoint(89,0.3140324709,0.08460374306);
   graph->SetPoint(90,0.3181689336,0.08871461371);
   graph->SetPoint(91,0.3223664517,0.09291593015);
   graph->SetPoint(92,0.3266573348,0.09724209511);
   graph->SetPoint(93,0.331076533,0.1017312852);
   graph->SetPoint(94,0.3356627439,0.1064268076);
   graph->SetPoint(95,0.3404597338,0.1113787916);
   graph->SetPoint(96,0.3455179602,0.1166463487);
   graph->SetPoint(97,0.3508966059,0.1223003882);
   graph->SetPoint(98,0.3566661655,0.1284273499);
   graph->SetPoint(99,0.3629117658,0.135134223);
   graph->SetPoint(100,0.3697374359,0.1425553793);
   
   TH1F *Graph_lhcbPr3 = new TH1F("Graph_lhcbPr3","lhcbPr",101,-0.09875658,0.5838673);
   Graph_lhcbPr3->SetMinimum(-0.1919492);
   Graph_lhcbPr3->SetMaximum(0.4770599);
   Graph_lhcbPr3->SetDirectory(0);
   Graph_lhcbPr3->SetStats(0);
   Graph_lhcbPr3->SetLineWidth(2);
   Graph_lhcbPr3->SetMarkerStyle(20);
   Graph_lhcbPr3->SetMarkerSize(1.2);
   Graph_lhcbPr3->GetXaxis()->SetNdivisions(505);
   Graph_lhcbPr3->GetXaxis()->SetLabelFont(133);
   Graph_lhcbPr3->GetXaxis()->SetLabelOffset(0.015);
   Graph_lhcbPr3->GetXaxis()->SetLabelSize(19);
   Graph_lhcbPr3->GetXaxis()->SetTitleSize(19);
   Graph_lhcbPr3->GetXaxis()->SetTitleFont(133);
   Graph_lhcbPr3->GetYaxis()->SetNdivisions(505);
   Graph_lhcbPr3->GetYaxis()->SetLabelFont(133);
   Graph_lhcbPr3->GetYaxis()->SetLabelSize(19);
   Graph_lhcbPr3->GetYaxis()->SetTitleSize(19);
   Graph_lhcbPr3->GetYaxis()->SetTitleFont(133);
   Graph_lhcbPr3->GetZaxis()->SetLabelFont(133);
   Graph_lhcbPr3->GetZaxis()->SetLabelSize(19);
   Graph_lhcbPr3->GetZaxis()->SetTitleSize(19);
   Graph_lhcbPr3->GetZaxis()->SetTitleFont(133);
   graph->SetHistogram(Graph_lhcbPr3);
   
   graph->Draw("");
   
   graph = new TGraph(101);
   graph->SetName("lhcbPr");
   graph->SetTitle("lhcbPr");

   ci = TColor::GetColor("#009900");
   graph->SetFillColor(ci);
   graph->SetFillStyle(3345);

   ci = TColor::GetColor("#006600");
   graph->SetLineColor(ci);
   graph->SetLineWidth(4);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,0.3697374359,0.1425553793);
   graph->SetPoint(1,0.3772715576,0.1508619581);
   graph->SetPoint(2,0.3856736517,0.1602748186);
   graph->SetPoint(3,0.3951423247,0.1710823519);
   graph->SetPoint(4,0.4059231782,0.1836645012);
   graph->SetPoint(5,0.4183126795,0.1985233994);
   graph->SetPoint(6,0.4326466579,0.2163167451);
   graph->SetPoint(7,0.4492437478,0.2378757073);
   graph->SetPoint(8,0.46823122,0.2641472429);
   graph->SetPoint(9,0.4890967061,0.2958947001);
   graph->SetPoint(10,0.5097295397,0.3327972143);
   graph->SetPoint(11,0.5250381833,0.3715845735);
   graph->SetPoint(12,0.52698201,0.4043226169);
   graph->SetPoint(13,0.5096497639,0.4213091747);
   graph->SetPoint(14,0.4762454783,0.4194041172);
   graph->SetPoint(15,0.4366687692,0.4044008016);
   graph->SetPoint(16,0.3990152629,0.384179486);
   graph->SetPoint(17,0.3666217226,0.3637301581);
   graph->SetPoint(18,0.3398155428,0.3451213874);
   graph->SetPoint(19,0.3178178407,0.3288553233);
   graph->SetPoint(20,0.2996623879,0.3148072334);
   graph->SetPoint(21,0.2845011007,0.3026648384);
   graph->SetPoint(22,0.2716628958,0.2920990069);
   graph->SetPoint(23,0.2606354217,0.2828191849);
   graph->SetPoint(24,0.2510310028,0.2745846689);
   graph->SetPoint(25,0.2425553793,0.2672008138);
   graph->SetPoint(26,0.2349831973,0.2605112804);
   graph->SetPoint(27,0.2281398346,0.2543902475);
   graph->SetPoint(28,0.221888185,0.2487357606);
   graph->SetPoint(29,0.2161190817,0.243464391);
   graph->SetPoint(30,0.2107443261,0.2385070499);
   graph->SetPoint(31,0.2056915658,0.2338057351);
   graph->SetPoint(32,0.2009004862,0.2293109953);
   graph->SetPoint(33,0.196319938,0.2249799372);
   graph->SetPoint(34,0.1919057325,0.220774635);
   graph->SetPoint(35,0.1876189164,0.2166608356);
   graph->SetPoint(36,0.1834243866,0.2126068738);
   graph->SetPoint(37,0.1792897464,0.2085827325);
   graph->SetPoint(38,0.1751843231,0.2045591911);
   graph->SetPoint(39,0.1710782877,0.2005070155);
   graph->SetPoint(40,0.1669418249,0.1963961448);
   graph->SetPoint(41,0.1627443068,0.1921948284);
   graph->SetPoint(42,0.1584534238,0.1878686634);
   graph->SetPoint(43,0.1540342256,0.1833794734);
   graph->SetPoint(44,0.1494480146,0.178683951);
   graph->SetPoint(45,0.1446510248,0.173731967);
   graph->SetPoint(46,0.1395927983,0.1684644099);
   graph->SetPoint(47,0.1342141526,0.1628103703);
   graph->SetPoint(48,0.128444593,0.1566834087);
   graph->SetPoint(49,0.1221989927,0.1499765355);
   graph->SetPoint(50,0.1153733227,0.1425553793);
   graph->SetPoint(51,0.107839201,0.1342488004);
   graph->SetPoint(52,0.0994371068,0.1248359399);
   graph->SetPoint(53,0.08996843386,0.1140284066);
   graph->SetPoint(54,0.07918758033,0.1014462573);
   graph->SetPoint(55,0.06679807905,0.08658735916);
   graph->SetPoint(56,0.05246410067,0.06879401341);
   graph->SetPoint(57,0.03586701074,0.04723505127);
   graph->SetPoint(58,0.01687953852,0.02096351569);
   graph->SetPoint(59,-0.003985947581,-0.0107839416);
   graph->SetPoint(60,-0.02461878112,-0.04768645578);
   graph->SetPoint(61,-0.0399274248,-0.08647381492);
   graph->SetPoint(62,-0.04187125151,-0.1192118584);
   graph->SetPoint(63,-0.02453900535,-0.1361984161);
   graph->SetPoint(64,0.008865280245,-0.1342933587);
   graph->SetPoint(65,0.04844198936,-0.119290043);
   graph->SetPoint(66,0.08609549561,-0.09906872744);
   graph->SetPoint(67,0.1184890359,-0.07861939951);
   graph->SetPoint(68,0.1452952157,-0.06001062883);
   graph->SetPoint(69,0.1672929178,-0.04374456472);
   graph->SetPoint(70,0.1854483707,-0.02969647483);
   graph->SetPoint(71,0.2006096578,-0.01755407981);
   graph->SetPoint(72,0.2134478627,-0.00698824837);
   graph->SetPoint(73,0.2244753369,0.002291573685);
   graph->SetPoint(74,0.2340797557,0.01052608969);
   graph->SetPoint(75,0.2425553793,0.01790994473);
   graph->SetPoint(76,0.2501275613,0.02459947809);
   graph->SetPoint(77,0.256970924,0.03072051107);
   graph->SetPoint(78,0.2632225736,0.03637499791);
   graph->SetPoint(79,0.2689916768,0.04164636753);
   graph->SetPoint(80,0.2743664324,0.04660370861);
   graph->SetPoint(81,0.2794191927,0.05130502343);
   graph->SetPoint(82,0.2842102723,0.05579976322);
   graph->SetPoint(83,0.2887908206,0.06013082137);
   graph->SetPoint(84,0.293205026,0.06433612355);
   graph->SetPoint(85,0.2974918422,0.06844992298);
   graph->SetPoint(86,0.3016863719,0.07250388473);
   graph->SetPoint(87,0.3058210121,0.07652802603);
   graph->SetPoint(88,0.3099264355,0.08055156749);
   graph->SetPoint(89,0.3140324709,0.08460374306);
   graph->SetPoint(90,0.3181689336,0.08871461371);
   graph->SetPoint(91,0.3223664517,0.09291593015);
   graph->SetPoint(92,0.3266573348,0.09724209511);
   graph->SetPoint(93,0.331076533,0.1017312852);
   graph->SetPoint(94,0.3356627439,0.1064268076);
   graph->SetPoint(95,0.3404597338,0.1113787916);
   graph->SetPoint(96,0.3455179602,0.1166463487);
   graph->SetPoint(97,0.3508966059,0.1223003882);
   graph->SetPoint(98,0.3566661655,0.1284273499);
   graph->SetPoint(99,0.3629117658,0.135134223);
   graph->SetPoint(100,0.3697374359,0.1425553793);
   
   TH1F *Graph_Graph_lhcbPr34 = new TH1F("Graph_Graph_lhcbPr34","lhcbPr",101,-0.09875658,0.5838673);
   Graph_Graph_lhcbPr34->SetMinimum(-0.1919492);
   Graph_Graph_lhcbPr34->SetMaximum(0.4770599);
   Graph_Graph_lhcbPr34->SetDirectory(0);
   Graph_Graph_lhcbPr34->SetStats(0);
   Graph_Graph_lhcbPr34->SetLineWidth(2);
   Graph_Graph_lhcbPr34->SetMarkerStyle(20);
   Graph_Graph_lhcbPr34->SetMarkerSize(1.2);
   Graph_Graph_lhcbPr34->GetXaxis()->SetNdivisions(505);
   Graph_Graph_lhcbPr34->GetXaxis()->SetLabelFont(133);
   Graph_Graph_lhcbPr34->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_lhcbPr34->GetXaxis()->SetLabelSize(19);
   Graph_Graph_lhcbPr34->GetXaxis()->SetTitleSize(19);
   Graph_Graph_lhcbPr34->GetXaxis()->SetTitleFont(133);
   Graph_Graph_lhcbPr34->GetYaxis()->SetNdivisions(505);
   Graph_Graph_lhcbPr34->GetYaxis()->SetLabelFont(133);
   Graph_Graph_lhcbPr34->GetYaxis()->SetLabelSize(19);
   Graph_Graph_lhcbPr34->GetYaxis()->SetTitleSize(19);
   Graph_Graph_lhcbPr34->GetYaxis()->SetTitleFont(133);
   Graph_Graph_lhcbPr34->GetZaxis()->SetLabelFont(133);
   Graph_Graph_lhcbPr34->GetZaxis()->SetLabelSize(19);
   Graph_Graph_lhcbPr34->GetZaxis()->SetTitleSize(19);
   Graph_Graph_lhcbPr34->GetZaxis()->SetTitleFont(133);
   graph->SetHistogram(Graph_Graph_lhcbPr34);
   
   graph->Draw("f");
   
   graph = new TGraph(101);
   graph->SetName("hfag");
   graph->SetTitle("hfag");
   graph->SetFillColor(1);
   graph->SetFillStyle(0);
   graph->SetLineWidth(4);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,0.2562964563,-0.15);
   graph->SetPoint(1,0.2636090918,-0.1403928159);
   graph->SetPoint(2,0.2712968923,-0.1298028254);
   graph->SetPoint(3,0.279354477,-0.1180672168);
   graph->SetPoint(4,0.2877357246,-0.1050111481);
   graph->SetPoint(5,0.2963254684,-0.0904626559);
   graph->SetPoint(6,0.3048969912,-0.07428383944);
   graph->SetPoint(7,0.3130535728,-0.05642829206);
   graph->SetPoint(8,0.3201606572,-0.03703461084);
   graph->SetPoint(9,0.3252956134,-0.01655485234);
   graph->SetPoint(10,0.3272758649,0.004117209322);
   graph->SetPoint(11,0.324850912,0.02361199476);
   graph->SetPoint(12,0.3170952405,0.04027493385);
   graph->SetPoint(13,0.3038660006,0.05262222448);
   graph->SetPoint(14,0.2860128515,0.05986085121);
   graph->SetPoint(15,0.2651255814,0.06212414054);
   graph->SetPoint(16,0.2429769439,0.06027590585);
   graph->SetPoint(17,0.2210343455,0.05548328006);
   graph->SetPoint(18,0.2002554014,0.04885000131);
   graph->SetPoint(19,0.1811244577,0.0412371918);
   graph->SetPoint(20,0.1637900115,0.0332371038);
   graph->SetPoint(21,0.1482023414,0.02522000961);
   graph->SetPoint(22,0.1342136963,0.01739751186);
   graph->SetPoint(23,0.1216398299,0.009877099515);
   graph->SetPoint(24,0.1102934116,0.002701818973);
   graph->SetPoint(25,0.1,-0.004123307474);
   graph->SetPoint(26,0.09060422866,-0.01061459164);
   graph->SetPoint(27,0.08197092717,-0.01679951371);
   graph->SetPoint(28,0.07398386251,-0.02271072244);
   graph->SetPoint(29,0.06654353289,-0.02838261953);
   graph->SetPoint(30,0.05956473626,-0.03384951749);
   graph->SetPoint(31,0.05297424869,-0.03914474287);
   graph->SetPoint(32,0.04670874721,-0.0443003016);
   graph->SetPoint(33,0.04071301073,-0.04934687574);
   graph->SetPoint(34,0.03493838672,-0.05431401529);
   graph->SetPoint(35,0.02934149179,-0.05923044632);
   graph->SetPoint(36,0.02388310939,-0.06412445257);
   graph->SetPoint(37,0.01852724854,-0.06902430965);
   graph->SetPoint(38,0.01324033177,-0.07395876531);
   graph->SetPoint(39,0.007990484898,-0.07895756877);
   graph->SetPoint(40,0.002746906776,-0.08405205901);
   graph->SetPoint(41,-0.002520697898,-0.0892758276);
   graph->SetPoint(42,-0.007842633131,-0.09466547668);
   graph->SetPoint(43,-0.01324967686,-0.1002614974);
   graph->SetPoint(44,-0.01877348978,-0.1061092988);
   graph->SetPoint(45,-0.02444694555,-0.1122604205);
   graph->SetPoint(46,-0.03030433622,-0.118773964);
   graph->SetPoint(47,-0.03638136882,-0.1257182717);
   graph->SetPoint(48,-0.04271480674,-0.1331728654);
   graph->SetPoint(49,-0.04934150895,-0.1412306134);
   graph->SetPoint(50,-0.05629645628,-0.15);
   graph->SetPoint(51,-0.06360909176,-0.1596071841);
   graph->SetPoint(52,-0.07129689234,-0.1701971746);
   graph->SetPoint(53,-0.079354477,-0.1819327832);
   graph->SetPoint(54,-0.08773572458,-0.1949888519);
   graph->SetPoint(55,-0.09632546835,-0.2095373441);
   graph->SetPoint(56,-0.1048969912,-0.2257161606);
   graph->SetPoint(57,-0.1130535728,-0.2435717079);
   graph->SetPoint(58,-0.1201606572,-0.2629653892);
   graph->SetPoint(59,-0.1252956134,-0.2834451477);
   graph->SetPoint(60,-0.1272758649,-0.3041172093);
   graph->SetPoint(61,-0.124850912,-0.3236119948);
   graph->SetPoint(62,-0.1170952405,-0.3402749339);
   graph->SetPoint(63,-0.1038660006,-0.3526222245);
   graph->SetPoint(64,-0.08601285153,-0.3598608512);
   graph->SetPoint(65,-0.06512558142,-0.3621241405);
   graph->SetPoint(66,-0.04297694392,-0.3602759058);
   graph->SetPoint(67,-0.02103434553,-0.3554832801);
   graph->SetPoint(68,-0.0002554013595,-0.3488500013);
   graph->SetPoint(69,0.01887554226,-0.3412371918);
   graph->SetPoint(70,0.03620998846,-0.3332371038);
   graph->SetPoint(71,0.05179765865,-0.3252200096);
   graph->SetPoint(72,0.0657863037,-0.3173975119);
   graph->SetPoint(73,0.07836017006,-0.3098770995);
   graph->SetPoint(74,0.08970658843,-0.302701819);
   graph->SetPoint(75,0.1,-0.2958766925);
   graph->SetPoint(76,0.1093957713,-0.2893854084);
   graph->SetPoint(77,0.1180290728,-0.2832004863);
   graph->SetPoint(78,0.1260161375,-0.2772892776);
   graph->SetPoint(79,0.1334564671,-0.2716173805);
   graph->SetPoint(80,0.1404352637,-0.2661504825);
   graph->SetPoint(81,0.1470257513,-0.2608552571);
   graph->SetPoint(82,0.1532912528,-0.2556996984);
   graph->SetPoint(83,0.1592869893,-0.2506531243);
   graph->SetPoint(84,0.1650616133,-0.2456859847);
   graph->SetPoint(85,0.1706585082,-0.2407695537);
   graph->SetPoint(86,0.1761168906,-0.2358755474);
   graph->SetPoint(87,0.1814727515,-0.2309756904);
   graph->SetPoint(88,0.1867596682,-0.2260412347);
   graph->SetPoint(89,0.1920095151,-0.2210424312);
   graph->SetPoint(90,0.1972530932,-0.215947941);
   graph->SetPoint(91,0.2025206979,-0.2107241724);
   graph->SetPoint(92,0.2078426331,-0.2053345233);
   graph->SetPoint(93,0.2132496769,-0.1997385026);
   graph->SetPoint(94,0.2187734898,-0.1938907012);
   graph->SetPoint(95,0.2244469455,-0.1877395795);
   graph->SetPoint(96,0.2303043362,-0.181226036);
   graph->SetPoint(97,0.2363813688,-0.1742817283);
   graph->SetPoint(98,0.2427148067,-0.1668271346);
   graph->SetPoint(99,0.249341509,-0.1587693866);
   graph->SetPoint(100,0.2562964563,-0.15);
   
   TH1F *Graph_hfag5 = new TH1F("Graph_hfag5","hfag",101,-0.172731,0.372731);
   Graph_hfag5->SetMinimum(-0.404549);
   Graph_hfag5->SetMaximum(0.104549);
   Graph_hfag5->SetDirectory(0);
   Graph_hfag5->SetStats(0);
   Graph_hfag5->SetLineWidth(2);
   Graph_hfag5->SetMarkerStyle(20);
   Graph_hfag5->SetMarkerSize(1.2);
   Graph_hfag5->GetXaxis()->SetNdivisions(505);
   Graph_hfag5->GetXaxis()->SetLabelFont(133);
   Graph_hfag5->GetXaxis()->SetLabelOffset(0.015);
   Graph_hfag5->GetXaxis()->SetLabelSize(19);
   Graph_hfag5->GetXaxis()->SetTitleSize(19);
   Graph_hfag5->GetXaxis()->SetTitleFont(133);
   Graph_hfag5->GetYaxis()->SetNdivisions(505);
   Graph_hfag5->GetYaxis()->SetLabelFont(133);
   Graph_hfag5->GetYaxis()->SetLabelSize(19);
   Graph_hfag5->GetYaxis()->SetTitleSize(19);
   Graph_hfag5->GetYaxis()->SetTitleFont(133);
   Graph_hfag5->GetZaxis()->SetLabelFont(133);
   Graph_hfag5->GetZaxis()->SetLabelSize(19);
   Graph_hfag5->GetZaxis()->SetTitleSize(19);
   Graph_hfag5->GetZaxis()->SetTitleFont(133);
   graph->SetHistogram(Graph_hfag5);
   
   graph->Draw("");
   
   graph = new TGraph(101);
   graph->SetName("hfag");
   graph->SetTitle("hfag");
   graph->SetFillColor(1);
   graph->SetFillStyle(0);
   graph->SetLineWidth(4);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,0.2562964563,-0.15);
   graph->SetPoint(1,0.2636090918,-0.1403928159);
   graph->SetPoint(2,0.2712968923,-0.1298028254);
   graph->SetPoint(3,0.279354477,-0.1180672168);
   graph->SetPoint(4,0.2877357246,-0.1050111481);
   graph->SetPoint(5,0.2963254684,-0.0904626559);
   graph->SetPoint(6,0.3048969912,-0.07428383944);
   graph->SetPoint(7,0.3130535728,-0.05642829206);
   graph->SetPoint(8,0.3201606572,-0.03703461084);
   graph->SetPoint(9,0.3252956134,-0.01655485234);
   graph->SetPoint(10,0.3272758649,0.004117209322);
   graph->SetPoint(11,0.324850912,0.02361199476);
   graph->SetPoint(12,0.3170952405,0.04027493385);
   graph->SetPoint(13,0.3038660006,0.05262222448);
   graph->SetPoint(14,0.2860128515,0.05986085121);
   graph->SetPoint(15,0.2651255814,0.06212414054);
   graph->SetPoint(16,0.2429769439,0.06027590585);
   graph->SetPoint(17,0.2210343455,0.05548328006);
   graph->SetPoint(18,0.2002554014,0.04885000131);
   graph->SetPoint(19,0.1811244577,0.0412371918);
   graph->SetPoint(20,0.1637900115,0.0332371038);
   graph->SetPoint(21,0.1482023414,0.02522000961);
   graph->SetPoint(22,0.1342136963,0.01739751186);
   graph->SetPoint(23,0.1216398299,0.009877099515);
   graph->SetPoint(24,0.1102934116,0.002701818973);
   graph->SetPoint(25,0.1,-0.004123307474);
   graph->SetPoint(26,0.09060422866,-0.01061459164);
   graph->SetPoint(27,0.08197092717,-0.01679951371);
   graph->SetPoint(28,0.07398386251,-0.02271072244);
   graph->SetPoint(29,0.06654353289,-0.02838261953);
   graph->SetPoint(30,0.05956473626,-0.03384951749);
   graph->SetPoint(31,0.05297424869,-0.03914474287);
   graph->SetPoint(32,0.04670874721,-0.0443003016);
   graph->SetPoint(33,0.04071301073,-0.04934687574);
   graph->SetPoint(34,0.03493838672,-0.05431401529);
   graph->SetPoint(35,0.02934149179,-0.05923044632);
   graph->SetPoint(36,0.02388310939,-0.06412445257);
   graph->SetPoint(37,0.01852724854,-0.06902430965);
   graph->SetPoint(38,0.01324033177,-0.07395876531);
   graph->SetPoint(39,0.007990484898,-0.07895756877);
   graph->SetPoint(40,0.002746906776,-0.08405205901);
   graph->SetPoint(41,-0.002520697898,-0.0892758276);
   graph->SetPoint(42,-0.007842633131,-0.09466547668);
   graph->SetPoint(43,-0.01324967686,-0.1002614974);
   graph->SetPoint(44,-0.01877348978,-0.1061092988);
   graph->SetPoint(45,-0.02444694555,-0.1122604205);
   graph->SetPoint(46,-0.03030433622,-0.118773964);
   graph->SetPoint(47,-0.03638136882,-0.1257182717);
   graph->SetPoint(48,-0.04271480674,-0.1331728654);
   graph->SetPoint(49,-0.04934150895,-0.1412306134);
   graph->SetPoint(50,-0.05629645628,-0.15);
   graph->SetPoint(51,-0.06360909176,-0.1596071841);
   graph->SetPoint(52,-0.07129689234,-0.1701971746);
   graph->SetPoint(53,-0.079354477,-0.1819327832);
   graph->SetPoint(54,-0.08773572458,-0.1949888519);
   graph->SetPoint(55,-0.09632546835,-0.2095373441);
   graph->SetPoint(56,-0.1048969912,-0.2257161606);
   graph->SetPoint(57,-0.1130535728,-0.2435717079);
   graph->SetPoint(58,-0.1201606572,-0.2629653892);
   graph->SetPoint(59,-0.1252956134,-0.2834451477);
   graph->SetPoint(60,-0.1272758649,-0.3041172093);
   graph->SetPoint(61,-0.124850912,-0.3236119948);
   graph->SetPoint(62,-0.1170952405,-0.3402749339);
   graph->SetPoint(63,-0.1038660006,-0.3526222245);
   graph->SetPoint(64,-0.08601285153,-0.3598608512);
   graph->SetPoint(65,-0.06512558142,-0.3621241405);
   graph->SetPoint(66,-0.04297694392,-0.3602759058);
   graph->SetPoint(67,-0.02103434553,-0.3554832801);
   graph->SetPoint(68,-0.0002554013595,-0.3488500013);
   graph->SetPoint(69,0.01887554226,-0.3412371918);
   graph->SetPoint(70,0.03620998846,-0.3332371038);
   graph->SetPoint(71,0.05179765865,-0.3252200096);
   graph->SetPoint(72,0.0657863037,-0.3173975119);
   graph->SetPoint(73,0.07836017006,-0.3098770995);
   graph->SetPoint(74,0.08970658843,-0.302701819);
   graph->SetPoint(75,0.1,-0.2958766925);
   graph->SetPoint(76,0.1093957713,-0.2893854084);
   graph->SetPoint(77,0.1180290728,-0.2832004863);
   graph->SetPoint(78,0.1260161375,-0.2772892776);
   graph->SetPoint(79,0.1334564671,-0.2716173805);
   graph->SetPoint(80,0.1404352637,-0.2661504825);
   graph->SetPoint(81,0.1470257513,-0.2608552571);
   graph->SetPoint(82,0.1532912528,-0.2556996984);
   graph->SetPoint(83,0.1592869893,-0.2506531243);
   graph->SetPoint(84,0.1650616133,-0.2456859847);
   graph->SetPoint(85,0.1706585082,-0.2407695537);
   graph->SetPoint(86,0.1761168906,-0.2358755474);
   graph->SetPoint(87,0.1814727515,-0.2309756904);
   graph->SetPoint(88,0.1867596682,-0.2260412347);
   graph->SetPoint(89,0.1920095151,-0.2210424312);
   graph->SetPoint(90,0.1972530932,-0.215947941);
   graph->SetPoint(91,0.2025206979,-0.2107241724);
   graph->SetPoint(92,0.2078426331,-0.2053345233);
   graph->SetPoint(93,0.2132496769,-0.1997385026);
   graph->SetPoint(94,0.2187734898,-0.1938907012);
   graph->SetPoint(95,0.2244469455,-0.1877395795);
   graph->SetPoint(96,0.2303043362,-0.181226036);
   graph->SetPoint(97,0.2363813688,-0.1742817283);
   graph->SetPoint(98,0.2427148067,-0.1668271346);
   graph->SetPoint(99,0.249341509,-0.1587693866);
   graph->SetPoint(100,0.2562964563,-0.15);
   
   TH1F *Graph_Graph_hfag56 = new TH1F("Graph_Graph_hfag56","hfag",101,-0.172731,0.372731);
   Graph_Graph_hfag56->SetMinimum(-0.404549);
   Graph_Graph_hfag56->SetMaximum(0.104549);
   Graph_Graph_hfag56->SetDirectory(0);
   Graph_Graph_hfag56->SetStats(0);
   Graph_Graph_hfag56->SetLineWidth(2);
   Graph_Graph_hfag56->SetMarkerStyle(20);
   Graph_Graph_hfag56->SetMarkerSize(1.2);
   Graph_Graph_hfag56->GetXaxis()->SetNdivisions(505);
   Graph_Graph_hfag56->GetXaxis()->SetLabelFont(133);
   Graph_Graph_hfag56->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_hfag56->GetXaxis()->SetLabelSize(19);
   Graph_Graph_hfag56->GetXaxis()->SetTitleSize(19);
   Graph_Graph_hfag56->GetXaxis()->SetTitleFont(133);
   Graph_Graph_hfag56->GetYaxis()->SetNdivisions(505);
   Graph_Graph_hfag56->GetYaxis()->SetLabelFont(133);
   Graph_Graph_hfag56->GetYaxis()->SetLabelSize(19);
   Graph_Graph_hfag56->GetYaxis()->SetTitleSize(19);
   Graph_Graph_hfag56->GetYaxis()->SetTitleFont(133);
   Graph_Graph_hfag56->GetZaxis()->SetLabelFont(133);
   Graph_Graph_hfag56->GetZaxis()->SetLabelSize(19);
   Graph_Graph_hfag56->GetZaxis()->SetTitleSize(19);
   Graph_Graph_hfag56->GetZaxis()->SetTitleFont(133);
   graph->SetHistogram(Graph_Graph_hfag56);
   
   graph->Draw("f");
   
   graph = new TGraph(101);
   graph->SetName("lhcb");
   graph->SetTitle("lhcb");

   ci = TColor::GetColor("#990000");
   graph->SetFillColor(ci);
   graph->SetFillStyle(3144);

   ci = TColor::GetColor("#660000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(4);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,0.2139260258,0.03549278486);
   graph->SetPoint(1,0.2216332103,0.04418034656);
   graph->SetPoint(2,0.2300827476,0.05394163359);
   graph->SetPoint(3,0.2394048899,0.06502471906);
   graph->SetPoint(4,0.249738255,0.07773889736);
   graph->SetPoint(5,0.2612117402,0.09246315416);
   graph->SetPoint(6,0.2739013886,0.1096423654);
   graph->SetPoint(7,0.2877371283,0.1297481638);
   graph->SetPoint(8,0.3023178674,0.1531548461);
   graph->SetPoint(9,0.3165888995,0.1798424097);
   graph->SetPoint(10,0.3284114493,0.2088357916);
   graph->SetPoint(11,0.3343559894,0.2374971028);
   graph->SetPoint(12,0.3305381152,0.2614197968);
   graph->SetPoint(13,0.3149616415,0.2760806164);
   graph->SetPoint(14,0.2895448351,0.2796740591);
   graph->SetPoint(15,0.2590934571,0.2740789653);
   graph->SetPoint(16,0.2282892687,0.2629513973);
   graph->SetPoint(17,0.1999349104,0.2495192797);
   graph->SetPoint(18,0.1750663436,0.2357956609);
   graph->SetPoint(19,0.1537048204,0.2227732473);
   graph->SetPoint(20,0.1354526667,0.2108295526);
   graph->SetPoint(21,0.1198087938,0.2000305297);
   graph->SetPoint(22,0.1063005406,0.1903046055);
   graph->SetPoint(23,0.09452525152,0.18153046);
   graph->SetPoint(24,0.08415431492,0.1735776239);
   graph->SetPoint(25,0.0749241641,0.1663235018);
   graph->SetPoint(26,0.06662437317,0.1596592601);
   graph->SetPoint(27,0.05908655191,0.1534907313);
   graph->SetPoint(28,0.05217509205,0.1477372711);
   graph->SetPoint(29,0.04577981565,0.1423299226);
   graph->SetPoint(30,0.03981025381,0.1372094847);
   graph->SetPoint(31,0.03419122506,0.1323247233);
   graph->SetPoint(32,0.02885941493,0.1276308009);
   graph->SetPoint(33,0.02376071345,0.1230879263);
   graph->SetPoint(34,0.01884812068,0.1186601981);
   graph->SetPoint(35,0.01408007501,0.1143146046);
   graph->SetPoint(36,0.009419093243,0.1100201433);
   graph->SetPoint(37,0.004830637007,0.1057470213);
   graph->SetPoint(38,0.0002821390394,0.1014659041);
   graph->SetPoint(39,-0.004257864464,0.09714717768);
   graph->SetPoint(40,-0.008820540084,0.09276018905);
   graph->SetPoint(41,-0.01343754132,0.08827243022);
   graph->SetPoint(42,-0.01814180714,0.08364862139);
   graph->SetPoint(43,-0.02296841085,0.07884964416);
   graph->SetPoint(44,-0.02795549619,0.07383126143);
   graph->SetPoint(45,-0.03314533953,0.06854254406);
   graph->SetPoint(46,-0.0385855788,0.0629238995);
   graph->SetPoint(47,-0.04433064789,0.05690456575);
   graph->SetPoint(48,-0.05044344542,0.05039939209);
   graph->SetPoint(49,-0.05699723498,0.04330467733);
   graph->SetPoint(50,-0.06407769762,0.03549278486);
   graph->SetPoint(51,-0.07178488211,0.02680522316);
   graph->SetPoint(52,-0.08023441945,0.01704393613);
   graph->SetPoint(53,-0.08955656167,0.005960850655);
   graph->SetPoint(54,-0.09988992683,-0.006753327641);
   graph->SetPoint(55,-0.111363412,-0.02147758444);
   graph->SetPoint(56,-0.1240530604,-0.03865679571);
   graph->SetPoint(57,-0.1378888001,-0.05876259404);
   graph->SetPoint(58,-0.1524695392,-0.08216927638);
   graph->SetPoint(59,-0.1667405713,-0.10885684);
   graph->SetPoint(60,-0.1785631211,-0.1378502219);
   graph->SetPoint(61,-0.1845076612,-0.166511533);
   graph->SetPoint(62,-0.180689787,-0.1904342271);
   graph->SetPoint(63,-0.1651133133,-0.2050950467);
   graph->SetPoint(64,-0.1396965069,-0.2086884894);
   graph->SetPoint(65,-0.1092451289,-0.2030933956);
   graph->SetPoint(66,-0.07844094053,-0.1919658276);
   graph->SetPoint(67,-0.0500865822,-0.17853371);
   graph->SetPoint(68,-0.02521801541,-0.1648100912);
   graph->SetPoint(69,-0.003856492184,-0.1517876775);
   graph->SetPoint(70,0.01439566147,-0.1398439828);
   graph->SetPoint(71,0.03003953437,-0.12904496);
   graph->SetPoint(72,0.04354778759,-0.1193190357);
   graph->SetPoint(73,0.05532307668,-0.1105448903);
   graph->SetPoint(74,0.06569401327,-0.1025920542);
   graph->SetPoint(75,0.0749241641,-0.0953379321);
   graph->SetPoint(76,0.08322395503,-0.08867369041);
   graph->SetPoint(77,0.09076177629,-0.08250516161);
   graph->SetPoint(78,0.09767323615,-0.07675170138);
   graph->SetPoint(79,0.1040685126,-0.07134435287);
   graph->SetPoint(80,0.1100380744,-0.06622391496);
   graph->SetPoint(81,0.1156571031,-0.06133915358);
   graph->SetPoint(82,0.1209889133,-0.0566452312);
   graph->SetPoint(83,0.1260876147,-0.05210235662);
   graph->SetPoint(84,0.1310002075,-0.04767462836);
   graph->SetPoint(85,0.1357682532,-0.0433290349);
   graph->SetPoint(86,0.140429235,-0.03903457355);
   graph->SetPoint(87,0.1450176912,-0.03476145155);
   graph->SetPoint(88,0.1495661892,-0.03048033443);
   graph->SetPoint(89,0.1541061927,-0.02616160796);
   graph->SetPoint(90,0.1586688683,-0.02177461933);
   graph->SetPoint(91,0.1632858695,-0.0172868605);
   graph->SetPoint(92,0.1679901353,-0.01266305168);
   graph->SetPoint(93,0.1728167391,-0.007864074438);
   graph->SetPoint(94,0.1778038244,-0.002845691714);
   graph->SetPoint(95,0.1829936677,0.002443025653);
   graph->SetPoint(96,0.188433907,0.008061670222);
   graph->SetPoint(97,0.1941789761,0.01408100397);
   graph->SetPoint(98,0.2002917736,0.02058617762);
   graph->SetPoint(99,0.2068455632,0.02768089238);
   graph->SetPoint(100,0.2139260258,0.03549278486);
   
   TH1F *Graph_lhcb7 = new TH1F("Graph_lhcb7","lhcb",101,-0.236394,0.3862424);
   Graph_lhcb7->SetMinimum(-0.2575247);
   Graph_lhcb7->SetMaximum(0.3285103);
   Graph_lhcb7->SetDirectory(0);
   Graph_lhcb7->SetStats(0);
   Graph_lhcb7->SetLineWidth(2);
   Graph_lhcb7->SetMarkerStyle(20);
   Graph_lhcb7->SetMarkerSize(1.2);
   Graph_lhcb7->GetXaxis()->SetNdivisions(505);
   Graph_lhcb7->GetXaxis()->SetLabelFont(133);
   Graph_lhcb7->GetXaxis()->SetLabelOffset(0.015);
   Graph_lhcb7->GetXaxis()->SetLabelSize(19);
   Graph_lhcb7->GetXaxis()->SetTitleSize(19);
   Graph_lhcb7->GetXaxis()->SetTitleFont(133);
   Graph_lhcb7->GetYaxis()->SetNdivisions(505);
   Graph_lhcb7->GetYaxis()->SetLabelFont(133);
   Graph_lhcb7->GetYaxis()->SetLabelSize(19);
   Graph_lhcb7->GetYaxis()->SetTitleSize(19);
   Graph_lhcb7->GetYaxis()->SetTitleFont(133);
   Graph_lhcb7->GetZaxis()->SetLabelFont(133);
   Graph_lhcb7->GetZaxis()->SetLabelSize(19);
   Graph_lhcb7->GetZaxis()->SetTitleSize(19);
   Graph_lhcb7->GetZaxis()->SetTitleFont(133);
   graph->SetHistogram(Graph_lhcb7);
   
   graph->Draw("");
   
   graph = new TGraph(101);
   graph->SetName("lhcb");
   graph->SetTitle("lhcb");

   ci = TColor::GetColor("#990000");
   graph->SetFillColor(ci);
   graph->SetFillStyle(3144);

   ci = TColor::GetColor("#660000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(4);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,0.2139260258,0.03549278486);
   graph->SetPoint(1,0.2216332103,0.04418034656);
   graph->SetPoint(2,0.2300827476,0.05394163359);
   graph->SetPoint(3,0.2394048899,0.06502471906);
   graph->SetPoint(4,0.249738255,0.07773889736);
   graph->SetPoint(5,0.2612117402,0.09246315416);
   graph->SetPoint(6,0.2739013886,0.1096423654);
   graph->SetPoint(7,0.2877371283,0.1297481638);
   graph->SetPoint(8,0.3023178674,0.1531548461);
   graph->SetPoint(9,0.3165888995,0.1798424097);
   graph->SetPoint(10,0.3284114493,0.2088357916);
   graph->SetPoint(11,0.3343559894,0.2374971028);
   graph->SetPoint(12,0.3305381152,0.2614197968);
   graph->SetPoint(13,0.3149616415,0.2760806164);
   graph->SetPoint(14,0.2895448351,0.2796740591);
   graph->SetPoint(15,0.2590934571,0.2740789653);
   graph->SetPoint(16,0.2282892687,0.2629513973);
   graph->SetPoint(17,0.1999349104,0.2495192797);
   graph->SetPoint(18,0.1750663436,0.2357956609);
   graph->SetPoint(19,0.1537048204,0.2227732473);
   graph->SetPoint(20,0.1354526667,0.2108295526);
   graph->SetPoint(21,0.1198087938,0.2000305297);
   graph->SetPoint(22,0.1063005406,0.1903046055);
   graph->SetPoint(23,0.09452525152,0.18153046);
   graph->SetPoint(24,0.08415431492,0.1735776239);
   graph->SetPoint(25,0.0749241641,0.1663235018);
   graph->SetPoint(26,0.06662437317,0.1596592601);
   graph->SetPoint(27,0.05908655191,0.1534907313);
   graph->SetPoint(28,0.05217509205,0.1477372711);
   graph->SetPoint(29,0.04577981565,0.1423299226);
   graph->SetPoint(30,0.03981025381,0.1372094847);
   graph->SetPoint(31,0.03419122506,0.1323247233);
   graph->SetPoint(32,0.02885941493,0.1276308009);
   graph->SetPoint(33,0.02376071345,0.1230879263);
   graph->SetPoint(34,0.01884812068,0.1186601981);
   graph->SetPoint(35,0.01408007501,0.1143146046);
   graph->SetPoint(36,0.009419093243,0.1100201433);
   graph->SetPoint(37,0.004830637007,0.1057470213);
   graph->SetPoint(38,0.0002821390394,0.1014659041);
   graph->SetPoint(39,-0.004257864464,0.09714717768);
   graph->SetPoint(40,-0.008820540084,0.09276018905);
   graph->SetPoint(41,-0.01343754132,0.08827243022);
   graph->SetPoint(42,-0.01814180714,0.08364862139);
   graph->SetPoint(43,-0.02296841085,0.07884964416);
   graph->SetPoint(44,-0.02795549619,0.07383126143);
   graph->SetPoint(45,-0.03314533953,0.06854254406);
   graph->SetPoint(46,-0.0385855788,0.0629238995);
   graph->SetPoint(47,-0.04433064789,0.05690456575);
   graph->SetPoint(48,-0.05044344542,0.05039939209);
   graph->SetPoint(49,-0.05699723498,0.04330467733);
   graph->SetPoint(50,-0.06407769762,0.03549278486);
   graph->SetPoint(51,-0.07178488211,0.02680522316);
   graph->SetPoint(52,-0.08023441945,0.01704393613);
   graph->SetPoint(53,-0.08955656167,0.005960850655);
   graph->SetPoint(54,-0.09988992683,-0.006753327641);
   graph->SetPoint(55,-0.111363412,-0.02147758444);
   graph->SetPoint(56,-0.1240530604,-0.03865679571);
   graph->SetPoint(57,-0.1378888001,-0.05876259404);
   graph->SetPoint(58,-0.1524695392,-0.08216927638);
   graph->SetPoint(59,-0.1667405713,-0.10885684);
   graph->SetPoint(60,-0.1785631211,-0.1378502219);
   graph->SetPoint(61,-0.1845076612,-0.166511533);
   graph->SetPoint(62,-0.180689787,-0.1904342271);
   graph->SetPoint(63,-0.1651133133,-0.2050950467);
   graph->SetPoint(64,-0.1396965069,-0.2086884894);
   graph->SetPoint(65,-0.1092451289,-0.2030933956);
   graph->SetPoint(66,-0.07844094053,-0.1919658276);
   graph->SetPoint(67,-0.0500865822,-0.17853371);
   graph->SetPoint(68,-0.02521801541,-0.1648100912);
   graph->SetPoint(69,-0.003856492184,-0.1517876775);
   graph->SetPoint(70,0.01439566147,-0.1398439828);
   graph->SetPoint(71,0.03003953437,-0.12904496);
   graph->SetPoint(72,0.04354778759,-0.1193190357);
   graph->SetPoint(73,0.05532307668,-0.1105448903);
   graph->SetPoint(74,0.06569401327,-0.1025920542);
   graph->SetPoint(75,0.0749241641,-0.0953379321);
   graph->SetPoint(76,0.08322395503,-0.08867369041);
   graph->SetPoint(77,0.09076177629,-0.08250516161);
   graph->SetPoint(78,0.09767323615,-0.07675170138);
   graph->SetPoint(79,0.1040685126,-0.07134435287);
   graph->SetPoint(80,0.1100380744,-0.06622391496);
   graph->SetPoint(81,0.1156571031,-0.06133915358);
   graph->SetPoint(82,0.1209889133,-0.0566452312);
   graph->SetPoint(83,0.1260876147,-0.05210235662);
   graph->SetPoint(84,0.1310002075,-0.04767462836);
   graph->SetPoint(85,0.1357682532,-0.0433290349);
   graph->SetPoint(86,0.140429235,-0.03903457355);
   graph->SetPoint(87,0.1450176912,-0.03476145155);
   graph->SetPoint(88,0.1495661892,-0.03048033443);
   graph->SetPoint(89,0.1541061927,-0.02616160796);
   graph->SetPoint(90,0.1586688683,-0.02177461933);
   graph->SetPoint(91,0.1632858695,-0.0172868605);
   graph->SetPoint(92,0.1679901353,-0.01266305168);
   graph->SetPoint(93,0.1728167391,-0.007864074438);
   graph->SetPoint(94,0.1778038244,-0.002845691714);
   graph->SetPoint(95,0.1829936677,0.002443025653);
   graph->SetPoint(96,0.188433907,0.008061670222);
   graph->SetPoint(97,0.1941789761,0.01408100397);
   graph->SetPoint(98,0.2002917736,0.02058617762);
   graph->SetPoint(99,0.2068455632,0.02768089238);
   graph->SetPoint(100,0.2139260258,0.03549278486);
   
   TH1F *Graph_Graph_lhcb78 = new TH1F("Graph_Graph_lhcb78","lhcb",101,-0.236394,0.3862424);
   Graph_Graph_lhcb78->SetMinimum(-0.2575247);
   Graph_Graph_lhcb78->SetMaximum(0.3285103);
   Graph_Graph_lhcb78->SetDirectory(0);
   Graph_Graph_lhcb78->SetStats(0);
   Graph_Graph_lhcb78->SetLineWidth(2);
   Graph_Graph_lhcb78->SetMarkerStyle(20);
   Graph_Graph_lhcb78->SetMarkerSize(1.2);
   Graph_Graph_lhcb78->GetXaxis()->SetNdivisions(505);
   Graph_Graph_lhcb78->GetXaxis()->SetLabelFont(133);
   Graph_Graph_lhcb78->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_lhcb78->GetXaxis()->SetLabelSize(19);
   Graph_Graph_lhcb78->GetXaxis()->SetTitleSize(19);
   Graph_Graph_lhcb78->GetXaxis()->SetTitleFont(133);
   Graph_Graph_lhcb78->GetYaxis()->SetNdivisions(505);
   Graph_Graph_lhcb78->GetYaxis()->SetLabelFont(133);
   Graph_Graph_lhcb78->GetYaxis()->SetLabelSize(19);
   Graph_Graph_lhcb78->GetYaxis()->SetTitleSize(19);
   Graph_Graph_lhcb78->GetYaxis()->SetTitleFont(133);
   Graph_Graph_lhcb78->GetZaxis()->SetLabelFont(133);
   Graph_Graph_lhcb78->GetZaxis()->SetLabelSize(19);
   Graph_Graph_lhcb78->GetZaxis()->SetTitleSize(19);
   Graph_Graph_lhcb78->GetZaxis()->SetTitleFont(133);
   graph->SetHistogram(Graph_Graph_lhcb78);
   
   graph->Draw("f");
   
   TPaveText *pt = new TPaveText(0.1,0.4,0.4,0.6,"br");
   pt->SetFillColor(0);
   pt->SetFillStyle(4000);
   pt->SetLineWidth(2);
   pt->SetTextFont(133);
   pt->SetTextSize(16);
   TText *text = pt->AddText("LHCb");
   pt->Draw();
   
   TLegend *leg = new TLegend(0.2,0.65,0.45,0.93,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(133);
   leg->SetTextSize(16);
   leg->SetLineColor(1);
   leg->SetLineStyle(0);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("lhcbSl","LHCb_{semileptonic}","f");

   ci = TColor::GetColor("#0000cc");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3354);

   ci = TColor::GetColor("#000099");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(4);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   entry=leg->AddEntry("lhcbPr","LHCb_{prompt}","f");

   ci = TColor::GetColor("#009900");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3345);

   ci = TColor::GetColor("#006600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(4);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   entry=leg->AddEntry("lhcb","LHCb_{comb}","f");

   ci = TColor::GetColor("#990000");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3144);

   ci = TColor::GetColor("#660000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(4);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   entry=leg->AddEntry("hfag","HFAG","f");
   entry->SetFillColor(1);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(4);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   leg->Draw();
   TLine *line = new TLine(-0.6,0,0.6,0);
   line->SetLineStyle(7);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(0,-0.6,0,0.6);
   line->SetLineStyle(7);
   line->SetLineWidth(2);
   line->Draw();
   
   TH2F *hEl__1 = new TH2F("hEl__1","h",100,-0.6,0.6,100,-0.6,0.6);
   hEl__1->SetDirectory(0);
   hEl__1->SetStats(0);
   hEl__1->SetLineWidth(2);
   hEl__1->SetMarkerStyle(20);
   hEl__1->SetMarkerSize(1.2);
   hEl__1->GetXaxis()->SetTitle("#it{A}_{#it{CP}}(#it{#pi}^{#font[122]{-}}#it{#pi}^{+})[%]");
   hEl__1->GetXaxis()->SetNdivisions(505);
   hEl__1->GetXaxis()->SetLabelFont(133);
   hEl__1->GetXaxis()->SetLabelOffset(0.015);
   hEl__1->GetXaxis()->SetLabelSize(19);
   hEl__1->GetXaxis()->SetTitleSize(19);
   hEl__1->GetXaxis()->SetTitleOffset(1.2);
   hEl__1->GetXaxis()->SetTitleFont(133);
   hEl__1->GetYaxis()->SetTitle("#it{A}_{#it{CP}}(#it{K}^{#font[122]{-}}#it{K}^{+})[%]");
   hEl__1->GetYaxis()->SetNdivisions(505);
   hEl__1->GetYaxis()->SetLabelFont(133);
   hEl__1->GetYaxis()->SetLabelSize(19);
   hEl__1->GetYaxis()->SetTitleSize(19);
   hEl__1->GetYaxis()->SetTitleOffset(1.2);
   hEl__1->GetYaxis()->SetTitleFont(133);
   hEl__1->GetZaxis()->SetLabelFont(133);
   hEl__1->GetZaxis()->SetLabelSize(19);
   hEl__1->GetZaxis()->SetTitleSize(19);
   hEl__1->GetZaxis()->SetTitleFont(133);
   hEl__1->Draw("sameaxis");
   ell->Modified();
   ell->cd();
   ell->SetSelected(ell);
}


==> Fig3.C <==
{
//=========Macro generated from canvas: particle2/
//=========  (Wed Oct 26 12:08:11 2016) by ROOT version5.34/25
   TCanvas *particle2 = new TCanvas("particle2", "",0,0,1600,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   particle2->SetHighLightColor(2);
   particle2->Range(0,0,1,1);
   particle2->SetFillColor(0);
   particle2->SetBorderMode(0);
   particle2->SetBorderSize(2);
   particle2->SetTickx(1);
   particle2->SetTicky(1);
   particle2->SetLeftMargin(0.15);
   particle2->SetRightMargin(0.05);
   particle2->SetTopMargin(0.05);
   particle2->SetBottomMargin(0.17);
   particle2->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: particle2_1
   TPad *particle2_1 = new TPad("particle2_1", "particle2_1",0,0.675,0.3333333,1);
   particle2_1->Draw();
   particle2_1->cd();
   particle2_1->Range(-521.2821,0,1750.513,0.1570035);
   particle2_1->SetFillColor(0);
   particle2_1->SetBorderMode(0);
   particle2_1->SetBorderSize(2);
   particle2_1->SetTickx(1);
   particle2_1->SetTicky(1);
   particle2_1->SetLeftMargin(0.25);
   particle2_1->SetBottomMargin(0);
   particle2_1->SetFrameBorderMode(0);
   particle2_1->SetFrameBorderMode(0);
   
   TH1D *unweightHistosThis_3_Scaled = new TH1D("unweightHistosThis_3_Scaled","#pi_{sl} : p_T",80,46.66667,1523.333);
   unweightHistosThis_3_Scaled->SetBinContent(2,-1.049111e-05);
   unweightHistosThis_3_Scaled->SetBinContent(3,-0.0001894453);
   unweightHistosThis_3_Scaled->SetBinContent(4,0.001011094);
   unweightHistosThis_3_Scaled->SetBinContent(5,0.004985406);
   unweightHistosThis_3_Scaled->SetBinContent(6,0.01191214);
   unweightHistosThis_3_Scaled->SetBinContent(7,0.02115446);
   unweightHistosThis_3_Scaled->SetBinContent(8,0.03184693);
   unweightHistosThis_3_Scaled->SetBinContent(9,0.04192256);
   unweightHistosThis_3_Scaled->SetBinContent(10,0.05173755);
   unweightHistosThis_3_Scaled->SetBinContent(11,0.05920305);
   unweightHistosThis_3_Scaled->SetBinContent(12,0.06326585);
   unweightHistosThis_3_Scaled->SetBinContent(13,0.0642315);
   unweightHistosThis_3_Scaled->SetBinContent(14,0.06322909);
   unweightHistosThis_3_Scaled->SetBinContent(15,0.05931347);
   unweightHistosThis_3_Scaled->SetBinContent(16,0.05375835);
   unweightHistosThis_3_Scaled->SetBinContent(17,0.04625901);
   unweightHistosThis_3_Scaled->SetBinContent(18,0.03993788);
   unweightHistosThis_3_Scaled->SetBinContent(19,0.03639223);
   unweightHistosThis_3_Scaled->SetBinContent(20,0.03344218);
   unweightHistosThis_3_Scaled->SetBinContent(21,0.03044171);
   unweightHistosThis_3_Scaled->SetBinContent(22,0.02752183);
   unweightHistosThis_3_Scaled->SetBinContent(23,0.02477829);
   unweightHistosThis_3_Scaled->SetBinContent(24,0.02259431);
   unweightHistosThis_3_Scaled->SetBinContent(25,0.02053315);
   unweightHistosThis_3_Scaled->SetBinContent(26,0.01852842);
   unweightHistosThis_3_Scaled->SetBinContent(27,0.01655088);
   unweightHistosThis_3_Scaled->SetBinContent(28,0.01495094);
   unweightHistosThis_3_Scaled->SetBinContent(29,0.0135986);
   unweightHistosThis_3_Scaled->SetBinContent(30,0.01240078);
   unweightHistosThis_3_Scaled->SetBinContent(31,0.0114875);
   unweightHistosThis_3_Scaled->SetBinContent(32,0.0103796);
   unweightHistosThis_3_Scaled->SetBinContent(33,0.009419498);
   unweightHistosThis_3_Scaled->SetBinContent(34,0.008635827);
   unweightHistosThis_3_Scaled->SetBinContent(35,0.007727818);
   unweightHistosThis_3_Scaled->SetBinContent(36,0.006995838);
   unweightHistosThis_3_Scaled->SetBinContent(37,0.006157212);
   unweightHistosThis_3_Scaled->SetBinContent(38,0.005658117);
   unweightHistosThis_3_Scaled->SetBinContent(39,0.00513483);
   unweightHistosThis_3_Scaled->SetBinContent(40,0.004567661);
   unweightHistosThis_3_Scaled->SetBinContent(41,0.004066252);
   unweightHistosThis_3_Scaled->SetBinContent(42,0.003665901);
   unweightHistosThis_3_Scaled->SetBinContent(43,0.003286318);
   unweightHistosThis_3_Scaled->SetBinContent(44,0.002883131);
   unweightHistosThis_3_Scaled->SetBinContent(45,0.002586761);
   unweightHistosThis_3_Scaled->SetBinContent(46,0.002333833);
   unweightHistosThis_3_Scaled->SetBinContent(47,0.00211298);
   unweightHistosThis_3_Scaled->SetBinContent(48,0.001854194);
   unweightHistosThis_3_Scaled->SetBinContent(49,0.001632067);
   unweightHistosThis_3_Scaled->SetBinContent(50,0.001541786);
   unweightHistosThis_3_Scaled->SetBinContent(51,0.001356854);
   unweightHistosThis_3_Scaled->SetBinContent(52,0.001192422);
   unweightHistosThis_3_Scaled->SetBinContent(53,0.001107138);
   unweightHistosThis_3_Scaled->SetBinContent(54,0.0009282713);
   unweightHistosThis_3_Scaled->SetBinContent(55,0.0008650513);
   unweightHistosThis_3_Scaled->SetBinContent(56,0.0007595383);
   unweightHistosThis_3_Scaled->SetBinContent(57,0.0007040538);
   unweightHistosThis_3_Scaled->SetBinContent(58,0.0006027828);
   unweightHistosThis_3_Scaled->SetBinContent(59,0.0005461446);
   unweightHistosThis_3_Scaled->SetBinContent(60,0.0005165383);
   unweightHistosThis_3_Scaled->SetBinContent(61,0.0004467788);
   unweightHistosThis_3_Scaled->SetBinContent(62,0.0003903681);
   unweightHistosThis_3_Scaled->SetBinContent(63,0.00033357);
   unweightHistosThis_3_Scaled->SetBinContent(64,0.0003323979);
   unweightHistosThis_3_Scaled->SetBinContent(65,0.0002802927);
   unweightHistosThis_3_Scaled->SetBinContent(66,0.0002493668);
   unweightHistosThis_3_Scaled->SetBinContent(67,0.0002288452);
   unweightHistosThis_3_Scaled->SetBinContent(68,0.0001684217);
   unweightHistosThis_3_Scaled->SetBinContent(69,0.0001765237);
   unweightHistosThis_3_Scaled->SetBinContent(70,0.0001561704);
   unweightHistosThis_3_Scaled->SetBinContent(71,0.0001374469);
   unweightHistosThis_3_Scaled->SetBinContent(72,0.0001237491);
   unweightHistosThis_3_Scaled->SetBinContent(73,0.000105183);
   unweightHistosThis_3_Scaled->SetBinContent(74,8.547653e-05);
   unweightHistosThis_3_Scaled->SetBinContent(75,8.872752e-05);
   unweightHistosThis_3_Scaled->SetBinContent(76,7.634856e-05);
   unweightHistosThis_3_Scaled->SetBinContent(77,7.637363e-05);
   unweightHistosThis_3_Scaled->SetBinContent(78,5.085207e-05);
   unweightHistosThis_3_Scaled->SetBinContent(79,6.16001e-05);
   unweightHistosThis_3_Scaled->SetBinContent(80,4.743709e-05);
   unweightHistosThis_3_Scaled->SetBinContent(81,0.0003764369);
   unweightHistosThis_3_Scaled->SetBinError(2,1.311461e-06);
   unweightHistosThis_3_Scaled->SetBinError(3,9.721076e-06);
   unweightHistosThis_3_Scaled->SetBinError(4,3.325249e-05);
   unweightHistosThis_3_Scaled->SetBinError(5,6.089815e-05);
   unweightHistosThis_3_Scaled->SetBinError(6,8.96717e-05);
   unweightHistosThis_3_Scaled->SetBinError(7,0.0001166941);
   unweightHistosThis_3_Scaled->SetBinError(8,0.0001412324);
   unweightHistosThis_3_Scaled->SetBinError(9,0.0001604333);
   unweightHistosThis_3_Scaled->SetBinError(10,0.0001766925);
   unweightHistosThis_3_Scaled->SetBinError(11,0.0001880046);
   unweightHistosThis_3_Scaled->SetBinError(12,0.0001932557);
   unweightHistosThis_3_Scaled->SetBinError(13,0.0001940997);
   unweightHistosThis_3_Scaled->SetBinError(14,0.0001920449);
   unweightHistosThis_3_Scaled->SetBinError(15,0.0001856003);
   unweightHistosThis_3_Scaled->SetBinError(16,0.000176337);
   unweightHistosThis_3_Scaled->SetBinError(17,0.0001633389);
   unweightHistosThis_3_Scaled->SetBinError(18,0.0001514267);
   unweightHistosThis_3_Scaled->SetBinError(19,0.0001443222);
   unweightHistosThis_3_Scaled->SetBinError(20,0.0001381558);
   unweightHistosThis_3_Scaled->SetBinError(21,0.000131582);
   unweightHistosThis_3_Scaled->SetBinError(22,0.0001249983);
   unweightHistosThis_3_Scaled->SetBinError(23,0.0001184618);
   unweightHistosThis_3_Scaled->SetBinError(24,0.0001130808);
   unweightHistosThis_3_Scaled->SetBinError(25,0.0001076373);
   unweightHistosThis_3_Scaled->SetBinError(26,0.0001021509);
   unweightHistosThis_3_Scaled->SetBinError(27,9.655261e-05);
   unweightHistosThis_3_Scaled->SetBinError(28,9.162209e-05);
   unweightHistosThis_3_Scaled->SetBinError(29,8.726266e-05);
   unweightHistosThis_3_Scaled->SetBinError(30,8.327597e-05);
   unweightHistosThis_3_Scaled->SetBinError(31,8.015836e-05);
   unweightHistosThis_3_Scaled->SetBinError(32,7.613228e-05);
   unweightHistosThis_3_Scaled->SetBinError(33,7.244562e-05);
   unweightHistosThis_3_Scaled->SetBinError(34,6.933236e-05);
   unweightHistosThis_3_Scaled->SetBinError(35,6.559052e-05);
   unweightHistosThis_3_Scaled->SetBinError(36,6.23753e-05);
   unweightHistosThis_3_Scaled->SetBinError(37,5.847578e-05);
   unweightHistosThis_3_Scaled->SetBinError(38,5.603029e-05);
   unweightHistosThis_3_Scaled->SetBinError(39,5.332365e-05);
   unweightHistosThis_3_Scaled->SetBinError(40,5.031691e-05);
   unweightHistosThis_3_Scaled->SetBinError(41,4.745331e-05);
   unweightHistosThis_3_Scaled->SetBinError(42,4.505788e-05);
   unweightHistosThis_3_Scaled->SetBinError(43,4.262088e-05);
   unweightHistosThis_3_Scaled->SetBinError(44,3.984504e-05);
   unweightHistosThis_3_Scaled->SetBinError(45,3.778099e-05);
   unweightHistosThis_3_Scaled->SetBinError(46,3.587433e-05);
   unweightHistosThis_3_Scaled->SetBinError(47,3.413662e-05);
   unweightHistosThis_3_Scaled->SetBinError(48,3.199938e-05);
   unweightHistosThis_3_Scaled->SetBinError(49,3.00299e-05);
   unweightHistosThis_3_Scaled->SetBinError(50,2.911241e-05);
   unweightHistosThis_3_Scaled->SetBinError(51,2.731064e-05);
   unweightHistosThis_3_Scaled->SetBinError(52,2.560541e-05);
   unweightHistosThis_3_Scaled->SetBinError(53,2.461191e-05);
   unweightHistosThis_3_Scaled->SetBinError(54,2.263266e-05);
   unweightHistosThis_3_Scaled->SetBinError(55,2.181434e-05);
   unweightHistosThis_3_Scaled->SetBinError(56,2.041269e-05);
   unweightHistosThis_3_Scaled->SetBinError(57,1.961432e-05);
   unweightHistosThis_3_Scaled->SetBinError(58,1.813266e-05);
   unweightHistosThis_3_Scaled->SetBinError(59,1.732532e-05);
   unweightHistosThis_3_Scaled->SetBinError(60,1.672584e-05);
   unweightHistosThis_3_Scaled->SetBinError(61,1.564867e-05);
   unweightHistosThis_3_Scaled->SetBinError(62,1.467921e-05);
   unweightHistosThis_3_Scaled->SetBinError(63,1.353486e-05);
   unweightHistosThis_3_Scaled->SetBinError(64,1.353436e-05);
   unweightHistosThis_3_Scaled->SetBinError(65,1.238471e-05);
   unweightHistosThis_3_Scaled->SetBinError(66,1.169761e-05);
   unweightHistosThis_3_Scaled->SetBinError(67,1.113096e-05);
   unweightHistosThis_3_Scaled->SetBinError(68,9.580836e-06);
   unweightHistosThis_3_Scaled->SetBinError(69,9.825026e-06);
   unweightHistosThis_3_Scaled->SetBinError(70,9.274776e-06);
   unweightHistosThis_3_Scaled->SetBinError(71,8.735161e-06);
   unweightHistosThis_3_Scaled->SetBinError(72,8.268367e-06);
   unweightHistosThis_3_Scaled->SetBinError(73,7.559899e-06);
   unweightHistosThis_3_Scaled->SetBinError(74,6.823016e-06);
   unweightHistosThis_3_Scaled->SetBinError(75,6.966837e-06);
   unweightHistosThis_3_Scaled->SetBinError(76,6.391151e-06);
   unweightHistosThis_3_Scaled->SetBinError(77,6.478215e-06);
   unweightHistosThis_3_Scaled->SetBinError(78,5.250781e-06);
   unweightHistosThis_3_Scaled->SetBinError(79,5.772196e-06);
   unweightHistosThis_3_Scaled->SetBinError(80,5.092986e-06);
   unweightHistosThis_3_Scaled->SetBinError(81,1.439877e-05);
   unweightHistosThis_3_Scaled->SetMinimum(0);
   unweightHistosThis_3_Scaled->SetMaximum(0.1413032);
   unweightHistosThis_3_Scaled->SetEntries(2698728);
   unweightHistosThis_3_Scaled->SetStats(0);
   unweightHistosThis_3_Scaled->SetLineColor(2);
   unweightHistosThis_3_Scaled->SetMarkerColor(2);
   unweightHistosThis_3_Scaled->SetMarkerStyle(25);
   unweightHistosThis_3_Scaled->GetXaxis()->SetTitle("p_T[MeV]");
   unweightHistosThis_3_Scaled->GetXaxis()->SetNdivisions(504);
   unweightHistosThis_3_Scaled->GetXaxis()->SetLabelFont(133);
   unweightHistosThis_3_Scaled->GetXaxis()->SetLabelOffset(0.015);
   unweightHistosThis_3_Scaled->GetXaxis()->SetLabelSize(28);
   unweightHistosThis_3_Scaled->GetXaxis()->SetTitleSize(28);
   unweightHistosThis_3_Scaled->GetXaxis()->SetTitleFont(133);
   unweightHistosThis_3_Scaled->GetYaxis()->SetTitle("a.u");
   unweightHistosThis_3_Scaled->GetYaxis()->SetNdivisions(506);
   unweightHistosThis_3_Scaled->GetYaxis()->SetLabelFont(133);
   unweightHistosThis_3_Scaled->GetYaxis()->SetLabelOffset(0.01);
   unweightHistosThis_3_Scaled->GetYaxis()->SetLabelSize(28);
   unweightHistosThis_3_Scaled->GetYaxis()->SetTitleSize(28);
   unweightHistosThis_3_Scaled->GetYaxis()->SetTitleOffset(2.9);
   unweightHistosThis_3_Scaled->GetYaxis()->SetTitleFont(133);
   unweightHistosThis_3_Scaled->GetZaxis()->SetLabelFont(133);
   unweightHistosThis_3_Scaled->GetZaxis()->SetLabelSize(28);
   unweightHistosThis_3_Scaled->GetZaxis()->SetTitleSize(28);
   unweightHistosThis_3_Scaled->GetZaxis()->SetTitleFont(133);
   unweightHistosThis_3_Scaled->Draw("");
   
   TH1D *unweightHistosOther_3_Scaled = new TH1D("unweightHistosOther_3_Scaled","#pi_{sl} : p_T",80,46.66667,1523.333);
   unweightHistosOther_3_Scaled->SetBinContent(2,-4.14621e-05);
   unweightHistosOther_3_Scaled->SetBinContent(3,-4.070747e-05);
   unweightHistosOther_3_Scaled->SetBinContent(4,0.004980658);
   unweightHistosOther_3_Scaled->SetBinContent(5,0.01450082);
   unweightHistosOther_3_Scaled->SetBinContent(6,0.02766676);
   unweightHistosOther_3_Scaled->SetBinContent(7,0.0431887);
   unweightHistosOther_3_Scaled->SetBinContent(8,0.06132741);
   unweightHistosOther_3_Scaled->SetBinContent(9,0.07907665);
   unweightHistosOther_3_Scaled->SetBinContent(10,0.09420212);
   unweightHistosOther_3_Scaled->SetBinContent(11,0.09372777);
   unweightHistosOther_3_Scaled->SetBinContent(12,0.08902198);
   unweightHistosOther_3_Scaled->SetBinContent(13,0.08064067);
   unweightHistosOther_3_Scaled->SetBinContent(14,0.06957441);
   unweightHistosOther_3_Scaled->SetBinContent(15,0.05897397);
   unweightHistosOther_3_Scaled->SetBinContent(16,0.04845198);
   unweightHistosOther_3_Scaled->SetBinContent(17,0.0387114);
   unweightHistosOther_3_Scaled->SetBinContent(18,0.03001237);
   unweightHistosOther_3_Scaled->SetBinContent(19,0.02457238);
   unweightHistosOther_3_Scaled->SetBinContent(20,0.02117043);
   unweightHistosOther_3_Scaled->SetBinContent(21,0.01810833);
   unweightHistosOther_3_Scaled->SetBinContent(22,0.01514869);
   unweightHistosOther_3_Scaled->SetBinContent(23,0.01287969);
   unweightHistosOther_3_Scaled->SetBinContent(24,0.01073012);
   unweightHistosOther_3_Scaled->SetBinContent(25,0.009155614);
   unweightHistosOther_3_Scaled->SetBinContent(26,0.007707663);
   unweightHistosOther_3_Scaled->SetBinContent(27,0.006522511);
   unweightHistosOther_3_Scaled->SetBinContent(28,0.005475704);
   unweightHistosOther_3_Scaled->SetBinContent(29,0.004744143);
   unweightHistosOther_3_Scaled->SetBinContent(30,0.004209068);
   unweightHistosOther_3_Scaled->SetBinContent(31,0.003654779);
   unweightHistosOther_3_Scaled->SetBinContent(32,0.003107134);
   unweightHistosOther_3_Scaled->SetBinContent(33,0.002678813);
   unweightHistosOther_3_Scaled->SetBinContent(34,0.002299164);
   unweightHistosOther_3_Scaled->SetBinContent(35,0.00198351);
   unweightHistosOther_3_Scaled->SetBinContent(36,0.001778379);
   unweightHistosOther_3_Scaled->SetBinContent(37,0.001427138);
   unweightHistosOther_3_Scaled->SetBinContent(38,0.001230091);
   unweightHistosOther_3_Scaled->SetBinContent(39,0.001066442);
   unweightHistosOther_3_Scaled->SetBinContent(40,0.0009065509);
   unweightHistosOther_3_Scaled->SetBinContent(41,0.0007792611);
   unweightHistosOther_3_Scaled->SetBinContent(42,0.0006776379);
   unweightHistosOther_3_Scaled->SetBinContent(43,0.0005695834);
   unweightHistosOther_3_Scaled->SetBinContent(44,0.0004735623);
   unweightHistosOther_3_Scaled->SetBinContent(45,0.0004167891);
   unweightHistosOther_3_Scaled->SetBinContent(46,0.0003756777);
   unweightHistosOther_3_Scaled->SetBinContent(47,0.0003294055);
   unweightHistosOther_3_Scaled->SetBinContent(48,0.0002739156);
   unweightHistosOther_3_Scaled->SetBinContent(49,0.000223389);
   unweightHistosOther_3_Scaled->SetBinContent(50,0.0001927123);
   unweightHistosOther_3_Scaled->SetBinContent(51,0.0001667621);
   unweightHistosOther_3_Scaled->SetBinContent(52,0.0001429031);
   unweightHistosOther_3_Scaled->SetBinContent(53,0.0001286794);
   unweightHistosOther_3_Scaled->SetBinContent(54,0.0001060423);
   unweightHistosOther_3_Scaled->SetBinContent(55,8.196086e-05);
   unweightHistosOther_3_Scaled->SetBinContent(56,7.334258e-05);
   unweightHistosOther_3_Scaled->SetBinContent(57,6.918105e-05);
   unweightHistosOther_3_Scaled->SetBinContent(58,5.913718e-05);
   unweightHistosOther_3_Scaled->SetBinContent(59,4.830477e-05);
   unweightHistosOther_3_Scaled->SetBinContent(60,3.509096e-05);
   unweightHistosOther_3_Scaled->SetBinContent(61,3.137432e-05);
   unweightHistosOther_3_Scaled->SetBinContent(62,2.724192e-05);
   unweightHistosOther_3_Scaled->SetBinContent(63,2.555348e-05);
   unweightHistosOther_3_Scaled->SetBinContent(64,2.172454e-05);
   unweightHistosOther_3_Scaled->SetBinContent(65,1.970727e-05);
   unweightHistosOther_3_Scaled->SetBinContent(66,2.051678e-05);
   unweightHistosOther_3_Scaled->SetBinContent(67,1.336207e-05);
   unweightHistosOther_3_Scaled->SetBinContent(68,1.154398e-05);
   unweightHistosOther_3_Scaled->SetBinContent(69,9.60764e-06);
   unweightHistosOther_3_Scaled->SetBinContent(70,9.697962e-06);
   unweightHistosOther_3_Scaled->SetBinContent(71,1.042534e-05);
   unweightHistosOther_3_Scaled->SetBinContent(72,6.120901e-06);
   unweightHistosOther_3_Scaled->SetBinContent(73,4.468601e-06);
   unweightHistosOther_3_Scaled->SetBinContent(74,5.027163e-06);
   unweightHistosOther_3_Scaled->SetBinContent(75,4.234471e-06);
   unweightHistosOther_3_Scaled->SetBinContent(76,3.753813e-06);
   unweightHistosOther_3_Scaled->SetBinContent(77,2.63203e-06);
   unweightHistosOther_3_Scaled->SetBinContent(78,2.072767e-06);
   unweightHistosOther_3_Scaled->SetBinContent(79,2.4294e-06);
   unweightHistosOther_3_Scaled->SetBinContent(80,1.50148e-06);
   unweightHistosOther_3_Scaled->SetBinContent(81,1.185348e-05);
   unweightHistosOther_3_Scaled->SetBinError(2,4.760465e-06);
   unweightHistosOther_3_Scaled->SetBinError(3,2.714685e-05);
   unweightHistosOther_3_Scaled->SetBinError(4,7.664077e-05);
   unweightHistosOther_3_Scaled->SetBinError(5,0.0001246544);
   unweightHistosOther_3_Scaled->SetBinError(6,0.0001726419);
   unweightHistosOther_3_Scaled->SetBinError(7,0.0002196167);
   unweightHistosOther_3_Scaled->SetBinError(8,0.0002823853);
   unweightHistosOther_3_Scaled->SetBinError(9,0.0003355619);
   unweightHistosOther_3_Scaled->SetBinError(10,0.0003622466);
   unweightHistosOther_3_Scaled->SetBinError(11,0.0003418754);
   unweightHistosOther_3_Scaled->SetBinError(12,0.000326654);
   unweightHistosOther_3_Scaled->SetBinError(13,0.0003204671);
   unweightHistosOther_3_Scaled->SetBinError(14,0.0002933726);
   unweightHistosOther_3_Scaled->SetBinError(15,0.0002598088);
   unweightHistosOther_3_Scaled->SetBinError(16,0.0002208832);
   unweightHistosOther_3_Scaled->SetBinError(17,0.0001956794);
   unweightHistosOther_3_Scaled->SetBinError(18,0.0001625147);
   unweightHistosOther_3_Scaled->SetBinError(19,0.000178113);
   unweightHistosOther_3_Scaled->SetBinError(20,0.0001377325);
   unweightHistosOther_3_Scaled->SetBinError(21,0.0001055877);
   unweightHistosOther_3_Scaled->SetBinError(22,9.231366e-05);
   unweightHistosOther_3_Scaled->SetBinError(23,7.830319e-05);
   unweightHistosOther_3_Scaled->SetBinError(24,7.089012e-05);
   unweightHistosOther_3_Scaled->SetBinError(25,6.244434e-05);
   unweightHistosOther_3_Scaled->SetBinError(26,5.594675e-05);
   unweightHistosOther_3_Scaled->SetBinError(27,4.766044e-05);
   unweightHistosOther_3_Scaled->SetBinError(28,4.355417e-05);
   unweightHistosOther_3_Scaled->SetBinError(29,4.010831e-05);
   unweightHistosOther_3_Scaled->SetBinError(30,3.781651e-05);
   unweightHistosOther_3_Scaled->SetBinError(31,3.447956e-05);
   unweightHistosOther_3_Scaled->SetBinError(32,3.417799e-05);
   unweightHistosOther_3_Scaled->SetBinError(33,3.070895e-05);
   unweightHistosOther_3_Scaled->SetBinError(34,2.685161e-05);
   unweightHistosOther_3_Scaled->SetBinError(35,2.527096e-05);
   unweightHistosOther_3_Scaled->SetBinError(36,2.4836e-05);
   unweightHistosOther_3_Scaled->SetBinError(37,1.891482e-05);
   unweightHistosOther_3_Scaled->SetBinError(38,1.782031e-05);
   unweightHistosOther_3_Scaled->SetBinError(39,1.732766e-05);
   unweightHistosOther_3_Scaled->SetBinError(40,1.564325e-05);
   unweightHistosOther_3_Scaled->SetBinError(41,1.54796e-05);
   unweightHistosOther_3_Scaled->SetBinError(42,1.495258e-05);
   unweightHistosOther_3_Scaled->SetBinError(43,1.317997e-05);
   unweightHistosOther_3_Scaled->SetBinError(44,1.117727e-05);
   unweightHistosOther_3_Scaled->SetBinError(45,1.318066e-05);
   unweightHistosOther_3_Scaled->SetBinError(46,1.133131e-05);
   unweightHistosOther_3_Scaled->SetBinError(47,9.091733e-06);
   unweightHistosOther_3_Scaled->SetBinError(48,9.479906e-06);
   unweightHistosOther_3_Scaled->SetBinError(49,7.106145e-06);
   unweightHistosOther_3_Scaled->SetBinError(50,6.370715e-06);
   unweightHistosOther_3_Scaled->SetBinError(51,6.41867e-06);
   unweightHistosOther_3_Scaled->SetBinError(52,5.626896e-06);
   unweightHistosOther_3_Scaled->SetBinError(53,7.54674e-06);
   unweightHistosOther_3_Scaled->SetBinError(54,5.4097e-06);
   unweightHistosOther_3_Scaled->SetBinError(55,3.451998e-06);
   unweightHistosOther_3_Scaled->SetBinError(56,3.713272e-06);
   unweightHistosOther_3_Scaled->SetBinError(57,4.273579e-06);
   unweightHistosOther_3_Scaled->SetBinError(58,3.694365e-06);
   unweightHistosOther_3_Scaled->SetBinError(59,3.608848e-06);
   unweightHistosOther_3_Scaled->SetBinError(60,2.189688e-06);
   unweightHistosOther_3_Scaled->SetBinError(61,2.229792e-06);
   unweightHistosOther_3_Scaled->SetBinError(62,1.944727e-06);
   unweightHistosOther_3_Scaled->SetBinError(63,2.074785e-06);
   unweightHistosOther_3_Scaled->SetBinError(64,2.00936e-06);
   unweightHistosOther_3_Scaled->SetBinError(65,2.153369e-06);
   unweightHistosOther_3_Scaled->SetBinError(66,3.199239e-06);
   unweightHistosOther_3_Scaled->SetBinError(67,1.528691e-06);
   unweightHistosOther_3_Scaled->SetBinError(68,1.632441e-06);
   unweightHistosOther_3_Scaled->SetBinError(69,1.166454e-06);
   unweightHistosOther_3_Scaled->SetBinError(70,1.146513e-06);
   unweightHistosOther_3_Scaled->SetBinError(71,2.161457e-06);
   unweightHistosOther_3_Scaled->SetBinError(72,1.190217e-06);
   unweightHistosOther_3_Scaled->SetBinError(73,4.992795e-07);
   unweightHistosOther_3_Scaled->SetBinError(74,9.761555e-07);
   unweightHistosOther_3_Scaled->SetBinError(75,7.34212e-07);
   unweightHistosOther_3_Scaled->SetBinError(76,8.407065e-07);
   unweightHistosOther_3_Scaled->SetBinError(77,3.433305e-07);
   unweightHistosOther_3_Scaled->SetBinError(78,3.336027e-07);
   unweightHistosOther_3_Scaled->SetBinError(79,6.902315e-07);
   unweightHistosOther_3_Scaled->SetBinError(80,3.302482e-07);
   unweightHistosOther_3_Scaled->SetBinError(81,1.25784e-06);
   unweightHistosOther_3_Scaled->SetEntries(1.345079e+07);
   unweightHistosOther_3_Scaled->SetStats(0);
   unweightHistosOther_3_Scaled->SetLineColor(4);
   unweightHistosOther_3_Scaled->SetMarkerColor(4);
   unweightHistosOther_3_Scaled->SetMarkerStyle(20);
   unweightHistosOther_3_Scaled->SetMarkerSize(0.8);
   unweightHistosOther_3_Scaled->GetXaxis()->SetTitle("p_T[MeV]");
   unweightHistosOther_3_Scaled->GetXaxis()->SetNdivisions(505);
   unweightHistosOther_3_Scaled->GetXaxis()->SetLabelFont(133);
   unweightHistosOther_3_Scaled->GetXaxis()->SetLabelOffset(0.015);
   unweightHistosOther_3_Scaled->GetXaxis()->SetLabelSize(28);
   unweightHistosOther_3_Scaled->GetXaxis()->SetTitleSize(28);
   unweightHistosOther_3_Scaled->GetXaxis()->SetTitleFont(133);
   unweightHistosOther_3_Scaled->GetYaxis()->SetLabelFont(133);
   unweightHistosOther_3_Scaled->GetYaxis()->SetLabelSize(28);
   unweightHistosOther_3_Scaled->GetYaxis()->SetTitleSize(28);
   unweightHistosOther_3_Scaled->GetYaxis()->SetTitleFont(133);
   unweightHistosOther_3_Scaled->GetZaxis()->SetLabelFont(133);
   unweightHistosOther_3_Scaled->GetZaxis()->SetLabelSize(28);
   unweightHistosOther_3_Scaled->GetZaxis()->SetTitleSize(28);
   unweightHistosOther_3_Scaled->GetZaxis()->SetTitleFont(133);
   unweightHistosOther_3_Scaled->Draw("same");
   
   TLegend *leg = new TLegend(0.58,0.59,0.79,0.86,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(133);
   leg->SetTextSize(28);
   leg->SetLineColor(1);
   leg->SetLineStyle(0);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("unweightHistosOther_2_Scaled","#it{D}^{0}#rightarrow #it{K}^{#font[122]{-}}#it{#pi}^{+}","lep");
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(4);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(0.8);
   entry->SetTextFont(133);
   entry=leg->AddEntry("unweightHistosThis_2_Scaled","#it{D}^{0}#rightarrow #it{K}^{#font[122]{-}}#it{K}^{+}","lep");
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(2);
   entry->SetMarkerStyle(25);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.3,0.65,0.5,0.8,"NBNDC");
   pt->SetFillColor(0);
   pt->SetFillStyle(4000);
   pt->SetTextFont(133);
   pt->SetTextSize(28);
   TText *text = pt->AddText("LHCb");
   pt->Draw();
   particle2_1->Modified();
   particle2->cd();
  
// ------------>Primitives in pad: particle2_2
   particle2_2 = new TPad("particle2_2", "particle2_2",0.3333333,0.675,0.6666667,1);
   particle2_2->Draw();
   particle2_2->cd();
   particle2_2->Range(-0.03846159,0,6.115385,0.08912283);
   particle2_2->SetFillColor(0);
   particle2_2->SetBorderMode(0);
   particle2_2->SetBorderSize(2);
   particle2_2->SetTickx(1);
   particle2_2->SetTicky(1);
   particle2_2->SetLeftMargin(0.25);
   particle2_2->SetBottomMargin(0);
   particle2_2->SetFrameBorderMode(0);
   particle2_2->SetFrameBorderMode(0);
   
   TH1D *unweightHistosThis_5_Scaled = new TH1D("unweightHistosThis_5_Scaled","#pi_{sl} : #eta",80,1.5,5.5);
   unweightHistosThis_5_Scaled->SetBinContent(11,1.210135e-05);
   unweightHistosThis_5_Scaled->SetBinContent(12,0.0001198405);
   unweightHistosThis_5_Scaled->SetBinContent(13,0.0004036593);
   unweightHistosThis_5_Scaled->SetBinContent(14,0.0008220148);
   unweightHistosThis_5_Scaled->SetBinContent(15,0.001340039);
   unweightHistosThis_5_Scaled->SetBinContent(16,0.001947406);
   unweightHistosThis_5_Scaled->SetBinContent(17,0.002700811);
   unweightHistosThis_5_Scaled->SetBinContent(18,0.003606761);
   unweightHistosThis_5_Scaled->SetBinContent(19,0.004673503);
   unweightHistosThis_5_Scaled->SetBinContent(20,0.005912169);
   unweightHistosThis_5_Scaled->SetBinContent(21,0.007588506);
   unweightHistosThis_5_Scaled->SetBinContent(22,0.009345982);
   unweightHistosThis_5_Scaled->SetBinContent(23,0.0114532);
   unweightHistosThis_5_Scaled->SetBinContent(24,0.01416328);
   unweightHistosThis_5_Scaled->SetBinContent(25,0.01677794);
   unweightHistosThis_5_Scaled->SetBinContent(26,0.01981053);
   unweightHistosThis_5_Scaled->SetBinContent(27,0.02277177);
   unweightHistosThis_5_Scaled->SetBinContent(28,0.0255925);
   unweightHistosThis_5_Scaled->SetBinContent(29,0.02877193);
   unweightHistosThis_5_Scaled->SetBinContent(30,0.03155976);
   unweightHistosThis_5_Scaled->SetBinContent(31,0.03459698);
   unweightHistosThis_5_Scaled->SetBinContent(32,0.03793264);
   unweightHistosThis_5_Scaled->SetBinContent(33,0.04041693);
   unweightHistosThis_5_Scaled->SetBinContent(34,0.04338047);
   unweightHistosThis_5_Scaled->SetBinContent(35,0.04516137);
   unweightHistosThis_5_Scaled->SetBinContent(36,0.04601033);
   unweightHistosThis_5_Scaled->SetBinContent(37,0.04653766);
   unweightHistosThis_5_Scaled->SetBinContent(38,0.04669963);
   unweightHistosThis_5_Scaled->SetBinContent(39,0.04597082);
   unweightHistosThis_5_Scaled->SetBinContent(40,0.04471397);
   unweightHistosThis_5_Scaled->SetBinContent(41,0.04307244);
   unweightHistosThis_5_Scaled->SetBinContent(42,0.04049014);
   unweightHistosThis_5_Scaled->SetBinContent(43,0.03765774);
   unweightHistosThis_5_Scaled->SetBinContent(44,0.03449623);
   unweightHistosThis_5_Scaled->SetBinContent(45,0.03156531);
   unweightHistosThis_5_Scaled->SetBinContent(46,0.0284535);
   unweightHistosThis_5_Scaled->SetBinContent(47,0.02520576);
   unweightHistosThis_5_Scaled->SetBinContent(48,0.02165959);
   unweightHistosThis_5_Scaled->SetBinContent(49,0.01863173);
   unweightHistosThis_5_Scaled->SetBinContent(50,0.01579934);
   unweightHistosThis_5_Scaled->SetBinContent(51,0.01344257);
   unweightHistosThis_5_Scaled->SetBinContent(52,0.011747);
   unweightHistosThis_5_Scaled->SetBinContent(53,0.009652859);
   unweightHistosThis_5_Scaled->SetBinContent(54,0.007383377);
   unweightHistosThis_5_Scaled->SetBinContent(55,0.005610303);
   unweightHistosThis_5_Scaled->SetBinContent(56,0.003994111);
   unweightHistosThis_5_Scaled->SetBinContent(57,0.002636604);
   unweightHistosThis_5_Scaled->SetBinContent(58,0.001869411);
   unweightHistosThis_5_Scaled->SetBinContent(59,0.001686676);
   unweightHistosThis_5_Scaled->SetBinContent(60,0.001410727);
   unweightHistosThis_5_Scaled->SetBinContent(61,0.0009988615);
   unweightHistosThis_5_Scaled->SetBinContent(62,0.0007136063);
   unweightHistosThis_5_Scaled->SetBinContent(63,0.0004409414);
   unweightHistosThis_5_Scaled->SetBinContent(64,0.0002664374);
   unweightHistosThis_5_Scaled->SetBinContent(65,0.0001630485);
   unweightHistosThis_5_Scaled->SetBinContent(66,9.229585e-05);
   unweightHistosThis_5_Scaled->SetBinContent(67,3.490796e-05);
   unweightHistosThis_5_Scaled->SetBinContent(68,2.062094e-05);
   unweightHistosThis_5_Scaled->SetBinContent(69,5.947124e-06);
   unweightHistosThis_5_Scaled->SetBinContent(70,1.978168e-06);
   unweightHistosThis_5_Scaled->SetBinContent(71,1.475338e-06);
   unweightHistosThis_5_Scaled->SetBinContent(72,-4.412363e-07);
   unweightHistosThis_5_Scaled->SetBinContent(73,3.817294e-07);
   unweightHistosThis_5_Scaled->SetBinError(11,2.615119e-06);
   unweightHistosThis_5_Scaled->SetBinError(12,8.078093e-06);
   unweightHistosThis_5_Scaled->SetBinError(13,1.485589e-05);
   unweightHistosThis_5_Scaled->SetBinError(14,2.115841e-05);
   unweightHistosThis_5_Scaled->SetBinError(15,2.726084e-05);
   unweightHistosThis_5_Scaled->SetBinError(16,3.280503e-05);
   unweightHistosThis_5_Scaled->SetBinError(17,3.871514e-05);
   unweightHistosThis_5_Scaled->SetBinError(18,4.474032e-05);
   unweightHistosThis_5_Scaled->SetBinError(19,5.103409e-05);
   unweightHistosThis_5_Scaled->SetBinError(20,5.747368e-05);
   unweightHistosThis_5_Scaled->SetBinError(21,6.512808e-05);
   unweightHistosThis_5_Scaled->SetBinError(22,7.235269e-05);
   unweightHistosThis_5_Scaled->SetBinError(23,8.022056e-05);
   unweightHistosThis_5_Scaled->SetBinError(24,8.920056e-05);
   unweightHistosThis_5_Scaled->SetBinError(25,9.728563e-05);
   unweightHistosThis_5_Scaled->SetBinError(26,0.0001057839);
   unweightHistosThis_5_Scaled->SetBinError(27,0.0001134773);
   unweightHistosThis_5_Scaled->SetBinError(28,0.0001204982);
   unweightHistosThis_5_Scaled->SetBinError(29,0.0001278793);
   unweightHistosThis_5_Scaled->SetBinError(30,0.0001342119);
   unweightHistosThis_5_Scaled->SetBinError(31,0.0001407735);
   unweightHistosThis_5_Scaled->SetBinError(32,0.0001475504);
   unweightHistosThis_5_Scaled->SetBinError(33,0.0001524987);
   unweightHistosThis_5_Scaled->SetBinError(34,0.000158198);
   unweightHistosThis_5_Scaled->SetBinError(35,0.0001615613);
   unweightHistosThis_5_Scaled->SetBinError(36,0.0001633273);
   unweightHistosThis_5_Scaled->SetBinError(37,0.000164412);
   unweightHistosThis_5_Scaled->SetBinError(38,0.0001648386);
   unweightHistosThis_5_Scaled->SetBinError(39,0.0001638371);
   unweightHistosThis_5_Scaled->SetBinError(40,0.0001618658);
   unweightHistosThis_5_Scaled->SetBinError(41,0.0001591477);
   unweightHistosThis_5_Scaled->SetBinError(42,0.0001545077);
   unweightHistosThis_5_Scaled->SetBinError(43,0.0001490984);
   unweightHistosThis_5_Scaled->SetBinError(44,0.0001431442);
   unweightHistosThis_5_Scaled->SetBinError(45,0.0001370796);
   unweightHistosThis_5_Scaled->SetBinError(46,0.0001301622);
   unweightHistosThis_5_Scaled->SetBinError(47,0.0001227585);
   unweightHistosThis_5_Scaled->SetBinError(48,0.0001142014);
   unweightHistosThis_5_Scaled->SetBinError(49,0.0001061129);
   unweightHistosThis_5_Scaled->SetBinError(50,9.774962e-05);
   unweightHistosThis_5_Scaled->SetBinError(51,9.043484e-05);
   unweightHistosThis_5_Scaled->SetBinError(52,8.449397e-05);
   unweightHistosThis_5_Scaled->SetBinError(53,7.673296e-05);
   unweightHistosThis_5_Scaled->SetBinError(54,6.758264e-05);
   unweightHistosThis_5_Scaled->SetBinError(55,5.923183e-05);
   unweightHistosThis_5_Scaled->SetBinError(56,5.049002e-05);
   unweightHistosThis_5_Scaled->SetBinError(57,4.173561e-05);
   unweightHistosThis_5_Scaled->SetBinError(58,3.559001e-05);
   unweightHistosThis_5_Scaled->SetBinError(59,3.329362e-05);
   unweightHistosThis_5_Scaled->SetBinError(60,3.01144e-05);
   unweightHistosThis_5_Scaled->SetBinError(61,2.57505e-05);
   unweightHistosThis_5_Scaled->SetBinError(62,2.174281e-05);
   unweightHistosThis_5_Scaled->SetBinError(63,1.735268e-05);
   unweightHistosThis_5_Scaled->SetBinError(64,1.381822e-05);
   unweightHistosThis_5_Scaled->SetBinError(65,1.105972e-05);
   unweightHistosThis_5_Scaled->SetBinError(66,8.490549e-06);
   unweightHistosThis_5_Scaled->SetBinError(67,6.002227e-06);
   unweightHistosThis_5_Scaled->SetBinError(68,4.283117e-06);
   unweightHistosThis_5_Scaled->SetBinError(69,2.964463e-06);
   unweightHistosThis_5_Scaled->SetBinError(70,1.929922e-06);
   unweightHistosThis_5_Scaled->SetBinError(71,1.160915e-06);
   unweightHistosThis_5_Scaled->SetBinError(72,2.581994e-07);
   unweightHistosThis_5_Scaled->SetBinError(73,5.701553e-07);
   unweightHistosThis_5_Scaled->SetMinimum(0);
   unweightHistosThis_5_Scaled->SetMaximum(0.08021055);
   unweightHistosThis_5_Scaled->SetEntries(2698728);
   unweightHistosThis_5_Scaled->SetStats(0);
   unweightHistosThis_5_Scaled->SetLineColor(2);
   unweightHistosThis_5_Scaled->SetMarkerColor(2);
   unweightHistosThis_5_Scaled->SetMarkerStyle(25);
   unweightHistosThis_5_Scaled->GetXaxis()->SetTitle("#eta[]");
   unweightHistosThis_5_Scaled->GetXaxis()->SetNdivisions(504);
   unweightHistosThis_5_Scaled->GetXaxis()->SetLabelFont(133);
   unweightHistosThis_5_Scaled->GetXaxis()->SetLabelOffset(0.015);
   unweightHistosThis_5_Scaled->GetXaxis()->SetLabelSize(28);
   unweightHistosThis_5_Scaled->GetXaxis()->SetTitleSize(28);
   unweightHistosThis_5_Scaled->GetXaxis()->SetTitleFont(133);
   unweightHistosThis_5_Scaled->GetYaxis()->SetTitle("a.u");
   unweightHistosThis_5_Scaled->GetYaxis()->SetNdivisions(506);
   unweightHistosThis_5_Scaled->GetYaxis()->SetLabelFont(133);
   unweightHistosThis_5_Scaled->GetYaxis()->SetLabelOffset(0.01);
   unweightHistosThis_5_Scaled->GetYaxis()->SetLabelSize(28);
   unweightHistosThis_5_Scaled->GetYaxis()->SetTitleSize(28);
   unweightHistosThis_5_Scaled->GetYaxis()->SetTitleOffset(2.9);
   unweightHistosThis_5_Scaled->GetYaxis()->SetTitleFont(133);
   unweightHistosThis_5_Scaled->GetZaxis()->SetLabelFont(133);
   unweightHistosThis_5_Scaled->GetZaxis()->SetLabelSize(28);
   unweightHistosThis_5_Scaled->GetZaxis()->SetTitleSize(28);
   unweightHistosThis_5_Scaled->GetZaxis()->SetTitleFont(133);
   unweightHistosThis_5_Scaled->Draw("");
   
   TH1D *unweightHistosOther_5_Scaled = new TH1D("unweightHistosOther_5_Scaled","#pi_{sl} : #eta",80,1.5,5.5);
   unweightHistosOther_5_Scaled->SetBinContent(10,1.331276e-09);
   unweightHistosOther_5_Scaled->SetBinContent(11,3.525523e-07);
   unweightHistosOther_5_Scaled->SetBinContent(12,1.14163e-05);
   unweightHistosOther_5_Scaled->SetBinContent(13,3.54074e-05);
   unweightHistosOther_5_Scaled->SetBinContent(14,0.0001399201);
   unweightHistosOther_5_Scaled->SetBinContent(15,0.0003740205);
   unweightHistosOther_5_Scaled->SetBinContent(16,0.0007051922);
   unweightHistosOther_5_Scaled->SetBinContent(17,0.001212163);
   unweightHistosOther_5_Scaled->SetBinContent(18,0.002011978);
   unweightHistosOther_5_Scaled->SetBinContent(19,0.002810504);
   unweightHistosOther_5_Scaled->SetBinContent(20,0.004100088);
   unweightHistosOther_5_Scaled->SetBinContent(21,0.005563977);
   unweightHistosOther_5_Scaled->SetBinContent(22,0.007176369);
   unweightHistosOther_5_Scaled->SetBinContent(23,0.009365124);
   unweightHistosOther_5_Scaled->SetBinContent(24,0.0119757);
   unweightHistosOther_5_Scaled->SetBinContent(25,0.01471152);
   unweightHistosOther_5_Scaled->SetBinContent(26,0.0174236);
   unweightHistosOther_5_Scaled->SetBinContent(27,0.02041926);
   unweightHistosOther_5_Scaled->SetBinContent(28,0.02398811);
   unweightHistosOther_5_Scaled->SetBinContent(29,0.02698604);
   unweightHistosOther_5_Scaled->SetBinContent(30,0.03062378);
   unweightHistosOther_5_Scaled->SetBinContent(31,0.03588769);
   unweightHistosOther_5_Scaled->SetBinContent(32,0.04057946);
   unweightHistosOther_5_Scaled->SetBinContent(33,0.04477887);
   unweightHistosOther_5_Scaled->SetBinContent(34,0.04928527);
   unweightHistosOther_5_Scaled->SetBinContent(35,0.05214945);
   unweightHistosOther_5_Scaled->SetBinContent(36,0.05342165);
   unweightHistosOther_5_Scaled->SetBinContent(37,0.0534737);
   unweightHistosOther_5_Scaled->SetBinContent(38,0.05277358);
   unweightHistosOther_5_Scaled->SetBinContent(39,0.05040066);
   unweightHistosOther_5_Scaled->SetBinContent(40,0.0468847);
   unweightHistosOther_5_Scaled->SetBinContent(41,0.04323543);
   unweightHistosOther_5_Scaled->SetBinContent(42,0.0398821);
   unweightHistosOther_5_Scaled->SetBinContent(43,0.03631933);
   unweightHistosOther_5_Scaled->SetBinContent(44,0.03267361);
   unweightHistosOther_5_Scaled->SetBinContent(45,0.02939165);
   unweightHistosOther_5_Scaled->SetBinContent(46,0.02616278);
   unweightHistosOther_5_Scaled->SetBinContent(47,0.02283086);
   unweightHistosOther_5_Scaled->SetBinContent(48,0.01974978);
   unweightHistosOther_5_Scaled->SetBinContent(49,0.01656744);
   unweightHistosOther_5_Scaled->SetBinContent(50,0.01420642);
   unweightHistosOther_5_Scaled->SetBinContent(51,0.01232334);
   unweightHistosOther_5_Scaled->SetBinContent(52,0.01058083);
   unweightHistosOther_5_Scaled->SetBinContent(53,0.008888597);
   unweightHistosOther_5_Scaled->SetBinContent(54,0.007141432);
   unweightHistosOther_5_Scaled->SetBinContent(55,0.005246639);
   unweightHistosOther_5_Scaled->SetBinContent(56,0.003930958);
   unweightHistosOther_5_Scaled->SetBinContent(57,0.002690922);
   unweightHistosOther_5_Scaled->SetBinContent(58,0.001973517);
   unweightHistosOther_5_Scaled->SetBinContent(59,0.001822472);
   unweightHistosOther_5_Scaled->SetBinContent(60,0.001538908);
   unweightHistosOther_5_Scaled->SetBinContent(61,0.001207181);
   unweightHistosOther_5_Scaled->SetBinContent(62,0.0008552828);
   unweightHistosOther_5_Scaled->SetBinContent(63,0.0005841875);
   unweightHistosOther_5_Scaled->SetBinContent(64,0.0003918007);
   unweightHistosOther_5_Scaled->SetBinContent(65,0.0002426733);
   unweightHistosOther_5_Scaled->SetBinContent(66,0.0001425117);
   unweightHistosOther_5_Scaled->SetBinContent(67,8.444426e-05);
   unweightHistosOther_5_Scaled->SetBinContent(68,3.795063e-05);
   unweightHistosOther_5_Scaled->SetBinContent(69,1.755473e-05);
   unweightHistosOther_5_Scaled->SetBinContent(70,4.011034e-06);
   unweightHistosOther_5_Scaled->SetBinContent(71,2.630678e-06);
   unweightHistosOther_5_Scaled->SetBinContent(72,1.232492e-06);
   unweightHistosOther_5_Scaled->SetBinContent(73,1.973329e-06);
   unweightHistosOther_5_Scaled->SetBinError(10,1.331276e-09);
   unweightHistosOther_5_Scaled->SetBinError(11,1.607771e-07);
   unweightHistosOther_5_Scaled->SetBinError(12,4.912955e-06);
   unweightHistosOther_5_Scaled->SetBinError(13,3.220302e-06);
   unweightHistosOther_5_Scaled->SetBinError(14,8.28114e-06);
   unweightHistosOther_5_Scaled->SetBinError(15,1.745684e-05);
   unweightHistosOther_5_Scaled->SetBinError(16,2.034396e-05);
   unweightHistosOther_5_Scaled->SetBinError(17,2.806614e-05);
   unweightHistosOther_5_Scaled->SetBinError(18,3.665252e-05);
   unweightHistosOther_5_Scaled->SetBinError(19,8.769661e-05);
   unweightHistosOther_5_Scaled->SetBinError(20,6.737524e-05);
   unweightHistosOther_5_Scaled->SetBinError(21,7.250913e-05);
   unweightHistosOther_5_Scaled->SetBinError(22,0.0001481655);
   unweightHistosOther_5_Scaled->SetBinError(23,0.0001101197);
   unweightHistosOther_5_Scaled->SetBinError(24,0.0001307987);
   unweightHistosOther_5_Scaled->SetBinError(25,0.0001588829);
   unweightHistosOther_5_Scaled->SetBinError(26,0.0001685144);
   unweightHistosOther_5_Scaled->SetBinError(27,0.0001736076);
   unweightHistosOther_5_Scaled->SetBinError(28,0.0002040355);
   unweightHistosOther_5_Scaled->SetBinError(29,0.0002090701);
   unweightHistosOther_5_Scaled->SetBinError(30,0.0002110774);
   unweightHistosOther_5_Scaled->SetBinError(31,0.0002324142);
   unweightHistosOther_5_Scaled->SetBinError(32,0.0002481519);
   unweightHistosOther_5_Scaled->SetBinError(33,0.0002531566);
   unweightHistosOther_5_Scaled->SetBinError(34,0.0002655638);
   unweightHistosOther_5_Scaled->SetBinError(35,0.0002679644);
   unweightHistosOther_5_Scaled->SetBinError(36,0.0002658326);
   unweightHistosOther_5_Scaled->SetBinError(37,0.000248492);
   unweightHistosOther_5_Scaled->SetBinError(38,0.0002428133);
   unweightHistosOther_5_Scaled->SetBinError(39,0.0002210733);
   unweightHistosOther_5_Scaled->SetBinError(40,0.0002010354);
   unweightHistosOther_5_Scaled->SetBinError(41,0.0001859921);
   unweightHistosOther_5_Scaled->SetBinError(42,0.0001721494);
   unweightHistosOther_5_Scaled->SetBinError(43,0.0001613926);
   unweightHistosOther_5_Scaled->SetBinError(44,0.0001492878);
   unweightHistosOther_5_Scaled->SetBinError(45,0.0001383159);
   unweightHistosOther_5_Scaled->SetBinError(46,0.0001319788);
   unweightHistosOther_5_Scaled->SetBinError(47,0.0001210054);
   unweightHistosOther_5_Scaled->SetBinError(48,0.0001134484);
   unweightHistosOther_5_Scaled->SetBinError(49,0.0001025105);
   unweightHistosOther_5_Scaled->SetBinError(50,9.643867e-05);
   unweightHistosOther_5_Scaled->SetBinError(51,8.909826e-05);
   unweightHistosOther_5_Scaled->SetBinError(52,8.463547e-05);
   unweightHistosOther_5_Scaled->SetBinError(53,7.545286e-05);
   unweightHistosOther_5_Scaled->SetBinError(54,6.830717e-05);
   unweightHistosOther_5_Scaled->SetBinError(55,5.457778e-05);
   unweightHistosOther_5_Scaled->SetBinError(56,4.926069e-05);
   unweightHistosOther_5_Scaled->SetBinError(57,3.995233e-05);
   unweightHistosOther_5_Scaled->SetBinError(58,3.131044e-05);
   unweightHistosOther_5_Scaled->SetBinError(59,3.302321e-05);
   unweightHistosOther_5_Scaled->SetBinError(60,2.825775e-05);
   unweightHistosOther_5_Scaled->SetBinError(61,2.060233e-05);
   unweightHistosOther_5_Scaled->SetBinError(62,1.625128e-05);
   unweightHistosOther_5_Scaled->SetBinError(63,1.286291e-05);
   unweightHistosOther_5_Scaled->SetBinError(64,1.33459e-05);
   unweightHistosOther_5_Scaled->SetBinError(65,1.000402e-05);
   unweightHistosOther_5_Scaled->SetBinError(66,6.844644e-06);
   unweightHistosOther_5_Scaled->SetBinError(67,4.916538e-06);
   unweightHistosOther_5_Scaled->SetBinError(68,3.49749e-06);
   unweightHistosOther_5_Scaled->SetBinError(69,2.664477e-06);
   unweightHistosOther_5_Scaled->SetBinError(70,3.074259e-06);
   unweightHistosOther_5_Scaled->SetBinError(71,1.201529e-06);
   unweightHistosOther_5_Scaled->SetBinError(72,1.510032e-06);
   unweightHistosOther_5_Scaled->SetBinError(73,1.542968e-06);
   unweightHistosOther_5_Scaled->SetEntries(1.345079e+07);
   unweightHistosOther_5_Scaled->SetStats(0);
   unweightHistosOther_5_Scaled->SetLineColor(4);
   unweightHistosOther_5_Scaled->SetMarkerColor(4);
   unweightHistosOther_5_Scaled->SetMarkerStyle(20);
   unweightHistosOther_5_Scaled->SetMarkerSize(0.8);
   unweightHistosOther_5_Scaled->GetXaxis()->SetTitle("#eta[]");
   unweightHistosOther_5_Scaled->GetXaxis()->SetNdivisions(505);
   unweightHistosOther_5_Scaled->GetXaxis()->SetLabelFont(133);
   unweightHistosOther_5_Scaled->GetXaxis()->SetLabelOffset(0.015);
   unweightHistosOther_5_Scaled->GetXaxis()->SetLabelSize(28);
   unweightHistosOther_5_Scaled->GetXaxis()->SetTitleSize(28);
   unweightHistosOther_5_Scaled->GetXaxis()->SetTitleFont(133);
   unweightHistosOther_5_Scaled->GetYaxis()->SetLabelFont(133);
   unweightHistosOther_5_Scaled->GetYaxis()->SetLabelSize(28);
   unweightHistosOther_5_Scaled->GetYaxis()->SetTitleSize(28);
   unweightHistosOther_5_Scaled->GetYaxis()->SetTitleFont(133);
   unweightHistosOther_5_Scaled->GetZaxis()->SetLabelFont(133);
   unweightHistosOther_5_Scaled->GetZaxis()->SetLabelSize(28);
   unweightHistosOther_5_Scaled->GetZaxis()->SetTitleSize(28);
   unweightHistosOther_5_Scaled->GetZaxis()->SetTitleFont(133);
   unweightHistosOther_5_Scaled->Draw("same");
   
   leg = new TLegend(0.58,0.59,0.79,0.86,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(133);
   leg->SetTextSize(28);
   leg->SetLineColor(1);
   leg->SetLineStyle(0);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   entry=leg->AddEntry("unweightHistosOther_2_Scaled","#it{D}^{0}#rightarrow #it{K}^{#font[122]{-}}#it{#pi}^{+}","lep");
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(4);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(0.8);
   entry->SetTextFont(133);
   entry=leg->AddEntry("unweightHistosThis_2_Scaled","#it{D}^{0}#rightarrow #it{K}^{#font[122]{-}}#it{K}^{+}","lep");
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(2);
   entry->SetMarkerStyle(25);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   leg->Draw();
   
   pt = new TPaveText(0.3,0.65,0.5,0.8,"NBNDC");
   pt->SetFillColor(0);
   pt->SetFillStyle(4000);
   pt->SetTextFont(133);
   pt->SetTextSize(28);
   text = pt->AddText("LHCb");
   pt->Draw();
   particle2_2->Modified();
   particle2->cd();
  
// ------------>Primitives in pad: particle2_3
   particle2_3 = new TPad("particle2_3", "particle2_3",0.6666667,0.675,1,1);
   particle2_3->Draw();
   particle2_3->cd();
   particle2_3->Range(-6.443539,0,4.762615,0.031907);
   particle2_3->SetFillColor(0);
   particle2_3->SetBorderMode(0);
   particle2_3->SetBorderSize(2);
   particle2_3->SetTickx(1);
   particle2_3->SetTicky(1);
   particle2_3->SetLeftMargin(0.25);
   particle2_3->SetBottomMargin(0);
   particle2_3->SetFrameBorderMode(0);
   particle2_3->SetFrameBorderMode(0);
   
   TH1D *unweightHistosThis_7_Scaled = new TH1D("unweightHistosThis_7_Scaled","#pi_{sl} : #phi",80,-3.642,3.642);
   unweightHistosThis_7_Scaled->SetBinContent(6,0.003867753);
   unweightHistosThis_7_Scaled->SetBinContent(7,0.009089412);
   unweightHistosThis_7_Scaled->SetBinContent(8,0.01010497);
   unweightHistosThis_7_Scaled->SetBinContent(9,0.01282705);
   unweightHistosThis_7_Scaled->SetBinContent(10,0.01491682);
   unweightHistosThis_7_Scaled->SetBinContent(11,0.01623054);
   unweightHistosThis_7_Scaled->SetBinContent(12,0.01703823);
   unweightHistosThis_7_Scaled->SetBinContent(13,0.01753128);
   unweightHistosThis_7_Scaled->SetBinContent(14,0.01769257);
   unweightHistosThis_7_Scaled->SetBinContent(15,0.01716374);
   unweightHistosThis_7_Scaled->SetBinContent(16,0.01692917);
   unweightHistosThis_7_Scaled->SetBinContent(17,0.01665451);
   unweightHistosThis_7_Scaled->SetBinContent(18,0.0159794);
   unweightHistosThis_7_Scaled->SetBinContent(19,0.01520963);
   unweightHistosThis_7_Scaled->SetBinContent(20,0.01368724);
   unweightHistosThis_7_Scaled->SetBinContent(21,0.01246482);
   unweightHistosThis_7_Scaled->SetBinContent(22,0.01206344);
   unweightHistosThis_7_Scaled->SetBinContent(23,0.01054775);
   unweightHistosThis_7_Scaled->SetBinContent(24,0.0109599);
   unweightHistosThis_7_Scaled->SetBinContent(25,0.01194074);
   unweightHistosThis_7_Scaled->SetBinContent(26,0.01254127);
   unweightHistosThis_7_Scaled->SetBinContent(27,0.01394688);
   unweightHistosThis_7_Scaled->SetBinContent(28,0.01490022);
   unweightHistosThis_7_Scaled->SetBinContent(29,0.0158841);
   unweightHistosThis_7_Scaled->SetBinContent(30,0.01681506);
   unweightHistosThis_7_Scaled->SetBinContent(31,0.01693026);
   unweightHistosThis_7_Scaled->SetBinContent(32,0.0151996);
   unweightHistosThis_7_Scaled->SetBinContent(33,0.01707881);
   unweightHistosThis_7_Scaled->SetBinContent(34,0.01688288);
   unweightHistosThis_7_Scaled->SetBinContent(35,0.01643442);
   unweightHistosThis_7_Scaled->SetBinContent(36,0.01556524);
   unweightHistosThis_7_Scaled->SetBinContent(37,0.01391081);
   unweightHistosThis_7_Scaled->SetBinContent(38,0.0113082);
   unweightHistosThis_7_Scaled->SetBinContent(39,0.009210929);
   unweightHistosThis_7_Scaled->SetBinContent(40,0.008070262);
   unweightHistosThis_7_Scaled->SetBinContent(41,0.008233663);
   unweightHistosThis_7_Scaled->SetBinContent(42,0.009272328);
   unweightHistosThis_7_Scaled->SetBinContent(43,0.01161407);
   unweightHistosThis_7_Scaled->SetBinContent(44,0.01434038);
   unweightHistosThis_7_Scaled->SetBinContent(45,0.01602687);
   unweightHistosThis_7_Scaled->SetBinContent(46,0.01726604);
   unweightHistosThis_7_Scaled->SetBinContent(47,0.01759267);
   unweightHistosThis_7_Scaled->SetBinContent(48,0.0180286);
   unweightHistosThis_7_Scaled->SetBinContent(49,0.0167301);
   unweightHistosThis_7_Scaled->SetBinContent(50,0.01846417);
   unweightHistosThis_7_Scaled->SetBinContent(51,0.01778187);
   unweightHistosThis_7_Scaled->SetBinContent(52,0.01687392);
   unweightHistosThis_7_Scaled->SetBinContent(53,0.01595438);
   unweightHistosThis_7_Scaled->SetBinContent(54,0.01457059);
   unweightHistosThis_7_Scaled->SetBinContent(55,0.01315362);
   unweightHistosThis_7_Scaled->SetBinContent(56,0.01241564);
   unweightHistosThis_7_Scaled->SetBinContent(57,0.01104746);
   unweightHistosThis_7_Scaled->SetBinContent(58,0.01052987);
   unweightHistosThis_7_Scaled->SetBinContent(59,0.01232858);
   unweightHistosThis_7_Scaled->SetBinContent(60,0.01260204);
   unweightHistosThis_7_Scaled->SetBinContent(61,0.01423977);
   unweightHistosThis_7_Scaled->SetBinContent(62,0.01567728);
   unweightHistosThis_7_Scaled->SetBinContent(63,0.01710338);
   unweightHistosThis_7_Scaled->SetBinContent(64,0.01760276);
   unweightHistosThis_7_Scaled->SetBinContent(65,0.01837046);
   unweightHistosThis_7_Scaled->SetBinContent(66,0.01856662);
   unweightHistosThis_7_Scaled->SetBinContent(67,0.0191442);
   unweightHistosThis_7_Scaled->SetBinContent(68,0.01891564);
   unweightHistosThis_7_Scaled->SetBinContent(69,0.01828633);
   unweightHistosThis_7_Scaled->SetBinContent(70,0.01735987);
   unweightHistosThis_7_Scaled->SetBinContent(71,0.01584322);
   unweightHistosThis_7_Scaled->SetBinContent(72,0.01330256);
   unweightHistosThis_7_Scaled->SetBinContent(73,0.01030414);
   unweightHistosThis_7_Scaled->SetBinContent(74,0.009147537);
   unweightHistosThis_7_Scaled->SetBinContent(75,0.003731475);
   unweightHistosThis_7_Scaled->SetBinError(6,4.785135e-05);
   unweightHistosThis_7_Scaled->SetBinError(7,7.336809e-05);
   unweightHistosThis_7_Scaled->SetBinError(8,7.738068e-05);
   unweightHistosThis_7_Scaled->SetBinError(9,8.701168e-05);
   unweightHistosThis_7_Scaled->SetBinError(10,9.357612e-05);
   unweightHistosThis_7_Scaled->SetBinError(11,9.738917e-05);
   unweightHistosThis_7_Scaled->SetBinError(12,9.961269e-05);
   unweightHistosThis_7_Scaled->SetBinError(13,0.0001010024);
   unweightHistosThis_7_Scaled->SetBinError(14,0.0001014784);
   unweightHistosThis_7_Scaled->SetBinError(15,0.0001000124);
   unweightHistosThis_7_Scaled->SetBinError(16,9.915118e-05);
   unweightHistosThis_7_Scaled->SetBinError(17,9.854115e-05);
   unweightHistosThis_7_Scaled->SetBinError(18,9.653293e-05);
   unweightHistosThis_7_Scaled->SetBinError(19,9.415046e-05);
   unweightHistosThis_7_Scaled->SetBinError(20,8.943301e-05);
   unweightHistosThis_7_Scaled->SetBinError(21,8.546518e-05);
   unweightHistosThis_7_Scaled->SetBinError(22,8.407976e-05);
   unweightHistosThis_7_Scaled->SetBinError(23,7.871325e-05);
   unweightHistosThis_7_Scaled->SetBinError(24,8.006415e-05);
   unweightHistosThis_7_Scaled->SetBinError(25,8.35998e-05);
   unweightHistosThis_7_Scaled->SetBinError(26,8.565235e-05);
   unweightHistosThis_7_Scaled->SetBinError(27,9.01956e-05);
   unweightHistosThis_7_Scaled->SetBinError(28,9.308923e-05);
   unweightHistosThis_7_Scaled->SetBinError(29,9.594051e-05);
   unweightHistosThis_7_Scaled->SetBinError(30,9.879517e-05);
   unweightHistosThis_7_Scaled->SetBinError(31,9.918442e-05);
   unweightHistosThis_7_Scaled->SetBinError(32,9.387495e-05);
   unweightHistosThis_7_Scaled->SetBinError(33,9.943634e-05);
   unweightHistosThis_7_Scaled->SetBinError(34,9.903832e-05);
   unweightHistosThis_7_Scaled->SetBinError(35,9.773452e-05);
   unweightHistosThis_7_Scaled->SetBinError(36,9.527959e-05);
   unweightHistosThis_7_Scaled->SetBinError(37,9.016785e-05);
   unweightHistosThis_7_Scaled->SetBinError(38,8.157262e-05);
   unweightHistosThis_7_Scaled->SetBinError(39,7.381593e-05);
   unweightHistosThis_7_Scaled->SetBinError(40,6.897077e-05);
   unweightHistosThis_7_Scaled->SetBinError(41,6.981001e-05);
   unweightHistosThis_7_Scaled->SetBinError(42,7.406448e-05);
   unweightHistosThis_7_Scaled->SetBinError(43,8.274632e-05);
   unweightHistosThis_7_Scaled->SetBinError(44,9.164328e-05);
   unweightHistosThis_7_Scaled->SetBinError(45,9.670476e-05);
   unweightHistosThis_7_Scaled->SetBinError(46,0.0001001041);
   unweightHistosThis_7_Scaled->SetBinError(47,0.0001010352);
   unweightHistosThis_7_Scaled->SetBinError(48,0.0001022549);
   unweightHistosThis_7_Scaled->SetBinError(49,9.829007e-05);
   unweightHistosThis_7_Scaled->SetBinError(50,0.0001035505);
   unweightHistosThis_7_Scaled->SetBinError(51,0.000101566);
   unweightHistosThis_7_Scaled->SetBinError(52,9.884508e-05);
   unweightHistosThis_7_Scaled->SetBinError(53,9.6303e-05);
   unweightHistosThis_7_Scaled->SetBinError(54,9.232546e-05);
   unweightHistosThis_7_Scaled->SetBinError(55,8.774012e-05);
   unweightHistosThis_7_Scaled->SetBinError(56,8.539595e-05);
   unweightHistosThis_7_Scaled->SetBinError(57,8.043056e-05);
   unweightHistosThis_7_Scaled->SetBinError(58,7.875027e-05);
   unweightHistosThis_7_Scaled->SetBinError(59,8.503868e-05);
   unweightHistosThis_7_Scaled->SetBinError(60,8.596881e-05);
   unweightHistosThis_7_Scaled->SetBinError(61,9.108209e-05);
   unweightHistosThis_7_Scaled->SetBinError(62,9.552485e-05);
   unweightHistosThis_7_Scaled->SetBinError(63,9.974686e-05);
   unweightHistosThis_7_Scaled->SetBinError(64,0.0001010968);
   unweightHistosThis_7_Scaled->SetBinError(65,0.0001031886);
   unweightHistosThis_7_Scaled->SetBinError(66,0.0001037972);
   unweightHistosThis_7_Scaled->SetBinError(67,0.0001054533);
   unweightHistosThis_7_Scaled->SetBinError(68,0.0001047643);
   unweightHistosThis_7_Scaled->SetBinError(69,0.0001030714);
   unweightHistosThis_7_Scaled->SetBinError(70,0.0001004916);
   unweightHistosThis_7_Scaled->SetBinError(71,9.619786e-05);
   unweightHistosThis_7_Scaled->SetBinError(72,8.855799e-05);
   unweightHistosThis_7_Scaled->SetBinError(73,7.803775e-05);
   unweightHistosThis_7_Scaled->SetBinError(74,7.350285e-05);
   unweightHistosThis_7_Scaled->SetBinError(75,4.696293e-05);
   unweightHistosThis_7_Scaled->SetMinimum(0);
   unweightHistosThis_7_Scaled->SetMaximum(0.0287163);
   unweightHistosThis_7_Scaled->SetEntries(2698728);
   unweightHistosThis_7_Scaled->SetStats(0);
   unweightHistosThis_7_Scaled->SetLineColor(2);
   unweightHistosThis_7_Scaled->SetMarkerColor(2);
   unweightHistosThis_7_Scaled->SetMarkerStyle(25);
   unweightHistosThis_7_Scaled->GetXaxis()->SetTitle("#phi[]");
   unweightHistosThis_7_Scaled->GetXaxis()->SetNdivisions(504);
   unweightHistosThis_7_Scaled->GetXaxis()->SetLabelFont(133);
   unweightHistosThis_7_Scaled->GetXaxis()->SetLabelOffset(0.015);
   unweightHistosThis_7_Scaled->GetXaxis()->SetLabelSize(28);
   unweightHistosThis_7_Scaled->GetXaxis()->SetTitleSize(28);
   unweightHistosThis_7_Scaled->GetXaxis()->SetTitleFont(133);
   unweightHistosThis_7_Scaled->GetYaxis()->SetTitle("a.u");
   unweightHistosThis_7_Scaled->GetYaxis()->SetNdivisions(506);
   unweightHistosThis_7_Scaled->GetYaxis()->SetLabelFont(133);
   unweightHistosThis_7_Scaled->GetYaxis()->SetLabelOffset(0.01);
   unweightHistosThis_7_Scaled->GetYaxis()->SetLabelSize(28);
   unweightHistosThis_7_Scaled->GetYaxis()->SetTitleSize(28);
   unweightHistosThis_7_Scaled->GetYaxis()->SetTitleOffset(2.9);
   unweightHistosThis_7_Scaled->GetYaxis()->SetTitleFont(133);
   unweightHistosThis_7_Scaled->GetZaxis()->SetLabelFont(133);
   unweightHistosThis_7_Scaled->GetZaxis()->SetLabelSize(28);
   unweightHistosThis_7_Scaled->GetZaxis()->SetTitleSize(28);
   unweightHistosThis_7_Scaled->GetZaxis()->SetTitleFont(133);
   unweightHistosThis_7_Scaled->Draw("");
   
   TH1D *unweightHistosOther_7_Scaled = new TH1D("unweightHistosOther_7_Scaled","#pi_{sl} : #phi",80,-3.642,3.642);
   unweightHistosOther_7_Scaled->SetBinContent(6,0.005641179);
   unweightHistosOther_7_Scaled->SetBinContent(7,0.01332341);
   unweightHistosOther_7_Scaled->SetBinContent(8,0.01462249);
   unweightHistosOther_7_Scaled->SetBinContent(9,0.01648429);
   unweightHistosOther_7_Scaled->SetBinContent(10,0.01709413);
   unweightHistosOther_7_Scaled->SetBinContent(11,0.01705302);
   unweightHistosOther_7_Scaled->SetBinContent(12,0.0163737);
   unweightHistosOther_7_Scaled->SetBinContent(13,0.01620855);
   unweightHistosOther_7_Scaled->SetBinContent(14,0.01575188);
   unweightHistosOther_7_Scaled->SetBinContent(15,0.0149114);
   unweightHistosOther_7_Scaled->SetBinContent(16,0.01421265);
   unweightHistosOther_7_Scaled->SetBinContent(17,0.01414171);
   unweightHistosOther_7_Scaled->SetBinContent(18,0.01356756);
   unweightHistosOther_7_Scaled->SetBinContent(19,0.0126355);
   unweightHistosOther_7_Scaled->SetBinContent(20,0.0122293);
   unweightHistosOther_7_Scaled->SetBinContent(21,0.01202288);
   unweightHistosOther_7_Scaled->SetBinContent(22,0.01301932);
   unweightHistosOther_7_Scaled->SetBinContent(23,0.01324624);
   unweightHistosOther_7_Scaled->SetBinContent(24,0.01224356);
   unweightHistosOther_7_Scaled->SetBinContent(25,0.01179181);
   unweightHistosOther_7_Scaled->SetBinContent(26,0.01151353);
   unweightHistosOther_7_Scaled->SetBinContent(27,0.01151814);
   unweightHistosOther_7_Scaled->SetBinContent(28,0.01212651);
   unweightHistosOther_7_Scaled->SetBinContent(29,0.01263183);
   unweightHistosOther_7_Scaled->SetBinContent(30,0.01310986);
   unweightHistosOther_7_Scaled->SetBinContent(31,0.01395909);
   unweightHistosOther_7_Scaled->SetBinContent(32,0.01302209);
   unweightHistosOther_7_Scaled->SetBinContent(33,0.01499016);
   unweightHistosOther_7_Scaled->SetBinContent(34,0.01498353);
   unweightHistosOther_7_Scaled->SetBinContent(35,0.01559409);
   unweightHistosOther_7_Scaled->SetBinContent(36,0.01594606);
   unweightHistosOther_7_Scaled->SetBinContent(37,0.01594553);
   unweightHistosOther_7_Scaled->SetBinContent(38,0.0153184);
   unweightHistosOther_7_Scaled->SetBinContent(39,0.01337236);
   unweightHistosOther_7_Scaled->SetBinContent(40,0.01163884);
   unweightHistosOther_7_Scaled->SetBinContent(41,0.01190626);
   unweightHistosOther_7_Scaled->SetBinContent(42,0.0137685);
   unweightHistosOther_7_Scaled->SetBinContent(43,0.01586427);
   unweightHistosOther_7_Scaled->SetBinContent(44,0.01718676);
   unweightHistosOther_7_Scaled->SetBinContent(45,0.01732621);
   unweightHistosOther_7_Scaled->SetBinContent(46,0.01733504);
   unweightHistosOther_7_Scaled->SetBinContent(47,0.01694314);
   unweightHistosOther_7_Scaled->SetBinContent(48,0.01652827);
   unweightHistosOther_7_Scaled->SetBinContent(49,0.01479925);
   unweightHistosOther_7_Scaled->SetBinContent(50,0.01567148);
   unweightHistosOther_7_Scaled->SetBinContent(51,0.0148433);
   unweightHistosOther_7_Scaled->SetBinContent(52,0.01395524);
   unweightHistosOther_7_Scaled->SetBinContent(53,0.01343298);
   unweightHistosOther_7_Scaled->SetBinContent(54,0.01281148);
   unweightHistosOther_7_Scaled->SetBinContent(55,0.01269033);
   unweightHistosOther_7_Scaled->SetBinContent(56,0.01331954);
   unweightHistosOther_7_Scaled->SetBinContent(57,0.01313542);
   unweightHistosOther_7_Scaled->SetBinContent(58,0.01345879);
   unweightHistosOther_7_Scaled->SetBinContent(59,0.01401637);
   unweightHistosOther_7_Scaled->SetBinContent(60,0.01258753);
   unweightHistosOther_7_Scaled->SetBinContent(61,0.01281822);
   unweightHistosOther_7_Scaled->SetBinContent(62,0.01337798);
   unweightHistosOther_7_Scaled->SetBinContent(63,0.01376005);
   unweightHistosOther_7_Scaled->SetBinContent(64,0.01459083);
   unweightHistosOther_7_Scaled->SetBinContent(65,0.01532276);
   unweightHistosOther_7_Scaled->SetBinContent(66,0.01588333);
   unweightHistosOther_7_Scaled->SetBinContent(67,0.01678406);
   unweightHistosOther_7_Scaled->SetBinContent(68,0.01738967);
   unweightHistosOther_7_Scaled->SetBinContent(69,0.01788643);
   unweightHistosOther_7_Scaled->SetBinContent(70,0.01820165);
   unweightHistosOther_7_Scaled->SetBinContent(71,0.01815317);
   unweightHistosOther_7_Scaled->SetBinContent(72,0.01743298);
   unweightHistosOther_7_Scaled->SetBinContent(73,0.01551075);
   unweightHistosOther_7_Scaled->SetBinContent(74,0.01358248);
   unweightHistosOther_7_Scaled->SetBinContent(75,0.005480907);
   unweightHistosOther_7_Scaled->SetBinError(6,7.513035e-05);
   unweightHistosOther_7_Scaled->SetBinError(7,0.0001143985);
   unweightHistosOther_7_Scaled->SetBinError(8,0.0001159123);
   unweightHistosOther_7_Scaled->SetBinError(9,0.0001229677);
   unweightHistosOther_7_Scaled->SetBinError(10,0.0001213913);
   unweightHistosOther_7_Scaled->SetBinError(11,0.0001176225);
   unweightHistosOther_7_Scaled->SetBinError(12,0.0001169264);
   unweightHistosOther_7_Scaled->SetBinError(13,0.0001124425);
   unweightHistosOther_7_Scaled->SetBinError(14,0.0001188433);
   unweightHistosOther_7_Scaled->SetBinError(15,0.0001098608);
   unweightHistosOther_7_Scaled->SetBinError(16,0.0001132511);
   unweightHistosOther_7_Scaled->SetBinError(17,0.000110013);
   unweightHistosOther_7_Scaled->SetBinError(18,0.0001235499);
   unweightHistosOther_7_Scaled->SetBinError(19,0.0001175756);
   unweightHistosOther_7_Scaled->SetBinError(20,0.0001263198);
   unweightHistosOther_7_Scaled->SetBinError(21,0.0001279465);
   unweightHistosOther_7_Scaled->SetBinError(22,0.0001545623);
   unweightHistosOther_7_Scaled->SetBinError(23,0.0001652256);
   unweightHistosOther_7_Scaled->SetBinError(24,0.0002001556);
   unweightHistosOther_7_Scaled->SetBinError(25,0.0001543462);
   unweightHistosOther_7_Scaled->SetBinError(26,0.0001294413);
   unweightHistosOther_7_Scaled->SetBinError(27,0.0001102219);
   unweightHistosOther_7_Scaled->SetBinError(28,0.00012634);
   unweightHistosOther_7_Scaled->SetBinError(29,0.0001122574);
   unweightHistosOther_7_Scaled->SetBinError(30,0.000106285);
   unweightHistosOther_7_Scaled->SetBinError(31,0.00011002);
   unweightHistosOther_7_Scaled->SetBinError(32,0.0001062323);
   unweightHistosOther_7_Scaled->SetBinError(33,0.0001120741);
   unweightHistosOther_7_Scaled->SetBinError(34,0.000106059);
   unweightHistosOther_7_Scaled->SetBinError(35,0.0001112897);
   unweightHistosOther_7_Scaled->SetBinError(36,0.0001177685);
   unweightHistosOther_7_Scaled->SetBinError(37,0.0001238513);
   unweightHistosOther_7_Scaled->SetBinError(38,0.0001235324);
   unweightHistosOther_7_Scaled->SetBinError(39,0.0001176743);
   unweightHistosOther_7_Scaled->SetBinError(40,0.0001038132);
   unweightHistosOther_7_Scaled->SetBinError(41,0.0001067866);
   unweightHistosOther_7_Scaled->SetBinError(42,0.000118431);
   unweightHistosOther_7_Scaled->SetBinError(43,0.0001192096);
   unweightHistosOther_7_Scaled->SetBinError(44,0.0001246719);
   unweightHistosOther_7_Scaled->SetBinError(45,0.0001204129);
   unweightHistosOther_7_Scaled->SetBinError(46,0.0001233294);
   unweightHistosOther_7_Scaled->SetBinError(47,0.0001178396);
   unweightHistosOther_7_Scaled->SetBinError(48,0.0001169964);
   unweightHistosOther_7_Scaled->SetBinError(49,0.0001147416);
   unweightHistosOther_7_Scaled->SetBinError(50,0.0001193188);
   unweightHistosOther_7_Scaled->SetBinError(51,0.00011722);
   unweightHistosOther_7_Scaled->SetBinError(52,0.000116729);
   unweightHistosOther_7_Scaled->SetBinError(53,0.0001440463);
   unweightHistosOther_7_Scaled->SetBinError(54,0.0001225128);
   unweightHistosOther_7_Scaled->SetBinError(55,0.0001524761);
   unweightHistosOther_7_Scaled->SetBinError(56,0.0001471561);
   unweightHistosOther_7_Scaled->SetBinError(57,0.0001788754);
   unweightHistosOther_7_Scaled->SetBinError(58,0.0002115557);
   unweightHistosOther_7_Scaled->SetBinError(59,0.0001700834);
   unweightHistosOther_7_Scaled->SetBinError(60,0.0001378451);
   unweightHistosOther_7_Scaled->SetBinError(61,0.0001412387);
   unweightHistosOther_7_Scaled->SetBinError(62,0.0001368799);
   unweightHistosOther_7_Scaled->SetBinError(63,0.0001213675);
   unweightHistosOther_7_Scaled->SetBinError(64,0.0001249424);
   unweightHistosOther_7_Scaled->SetBinError(65,0.0001121098);
   unweightHistosOther_7_Scaled->SetBinError(66,0.000118644);
   unweightHistosOther_7_Scaled->SetBinError(67,0.0001145423);
   unweightHistosOther_7_Scaled->SetBinError(68,0.0001201794);
   unweightHistosOther_7_Scaled->SetBinError(69,0.0001238494);
   unweightHistosOther_7_Scaled->SetBinError(70,0.0001269819);
   unweightHistosOther_7_Scaled->SetBinError(71,0.0001292013);
   unweightHistosOther_7_Scaled->SetBinError(72,0.0001278882);
   unweightHistosOther_7_Scaled->SetBinError(73,0.0001235844);
   unweightHistosOther_7_Scaled->SetBinError(74,0.0001156158);
   unweightHistosOther_7_Scaled->SetBinError(75,6.921131e-05);
   unweightHistosOther_7_Scaled->SetEntries(1.345079e+07);
   unweightHistosOther_7_Scaled->SetStats(0);
   unweightHistosOther_7_Scaled->SetLineColor(4);
   unweightHistosOther_7_Scaled->SetMarkerColor(4);
   unweightHistosOther_7_Scaled->SetMarkerStyle(20);
   unweightHistosOther_7_Scaled->SetMarkerSize(0.8);
   unweightHistosOther_7_Scaled->GetXaxis()->SetTitle("#phi[]");
   unweightHistosOther_7_Scaled->GetXaxis()->SetNdivisions(505);
   unweightHistosOther_7_Scaled->GetXaxis()->SetLabelFont(133);
   unweightHistosOther_7_Scaled->GetXaxis()->SetLabelOffset(0.015);
   unweightHistosOther_7_Scaled->GetXaxis()->SetLabelSize(28);
   unweightHistosOther_7_Scaled->GetXaxis()->SetTitleSize(28);
   unweightHistosOther_7_Scaled->GetXaxis()->SetTitleFont(133);
   unweightHistosOther_7_Scaled->GetYaxis()->SetLabelFont(133);
   unweightHistosOther_7_Scaled->GetYaxis()->SetLabelSize(28);
   unweightHistosOther_7_Scaled->GetYaxis()->SetTitleSize(28);
   unweightHistosOther_7_Scaled->GetYaxis()->SetTitleFont(133);
   unweightHistosOther_7_Scaled->GetZaxis()->SetLabelFont(133);
   unweightHistosOther_7_Scaled->GetZaxis()->SetLabelSize(28);
   unweightHistosOther_7_Scaled->GetZaxis()->SetTitleSize(28);
   unweightHistosOther_7_Scaled->GetZaxis()->SetTitleFont(133);
   unweightHistosOther_7_Scaled->Draw("same");
   
   leg = new TLegend(0.58,0.59,0.79,0.86,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(133);
   leg->SetTextSize(28);
   leg->SetLineColor(1);
   leg->SetLineStyle(0);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   entry=leg->AddEntry("unweightHistosOther_2_Scaled","#it{D}^{0}#rightarrow #it{K}^{#font[122]{-}}#it{#pi}^{+}","lep");
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(4);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(0.8);
   entry->SetTextFont(133);
   entry=leg->AddEntry("unweightHistosThis_2_Scaled","#it{D}^{0}#rightarrow #it{K}^{#font[122]{-}}#it{K}^{+}","lep");
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(2);
   entry->SetMarkerStyle(25);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   leg->Draw();
   
   pt = new TPaveText(0.3,0.65,0.5,0.8,"NBNDC");
   pt->SetFillColor(0);
   pt->SetFillStyle(4000);
   pt->SetTextFont(133);
   pt->SetTextSize(28);
   text = pt->AddText("LHCb");
   pt->Draw();
   particle2_3->Modified();
   particle2->cd();
  
// ------------>Primitives in pad: particle2_4
   particle2_4 = new TPad("particle2_4", "particle2_4",0,0.5,0.3333333,0.675);
   particle2_4->Draw();
   particle2_4->cd();
   particle2_4->Range(-521.2821,-0.9985001,1750.513,1.499);
   particle2_4->SetFillColor(0);
   particle2_4->SetBorderMode(0);
   particle2_4->SetBorderSize(2);
   particle2_4->SetTickx(1);
   particle2_4->SetTicky(1);
   particle2_4->SetLeftMargin(0.25);
   particle2_4->SetTopMargin(0);
   particle2_4->SetBottomMargin(0.6);
   particle2_4->SetFrameBorderMode(0);
   particle2_4->SetFrameBorderMode(0);
   
   TH1D *unweightRatio_3 = new TH1D("unweightRatio_3","",80,46.66667,1523.333);
   unweightRatio_3->SetBinContent(2,0.2530289);
   unweightRatio_3->SetBinContent(3,4.653821);
   unweightRatio_3->SetBinContent(4,0.2030042);
   unweightRatio_3->SetBinContent(5,0.3438015);
   unweightRatio_3->SetBinContent(6,0.430558);
   unweightRatio_3->SetBinContent(7,0.4898148);
   unweightRatio_3->SetBinContent(8,0.5192936);
   unweightRatio_3->SetBinContent(9,0.530151);
   unweightRatio_3->SetBinContent(10,0.5492185);
   unweightRatio_3->SetBinContent(11,0.631649);
   unweightRatio_3->SetBinContent(12,0.7106767);
   unweightRatio_3->SetBinContent(13,0.7965151);
   unweightRatio_3->SetBinContent(14,0.9087982);
   unweightRatio_3->SetBinContent(15,1.005757);
   unweightRatio_3->SetBinContent(16,1.109518);
   unweightRatio_3->SetBinContent(17,1.194971);
   unweightRatio_3->SetBinContent(18,1.330714);
   unweightRatio_3->SetBinContent(19,1.481021);
   unweightRatio_3->SetBinContent(20,1.579665);
   unweightRatio_3->SetBinContent(21,1.681089);
   unweightRatio_3->SetBinContent(22,1.816779);
   unweightRatio_3->SetBinContent(23,1.923826);
   unweightRatio_3->SetBinContent(24,2.105691);
   unweightRatio_3->SetBinContent(25,2.242684);
   unweightRatio_3->SetBinContent(26,2.403895);
   unweightRatio_3->SetBinContent(27,2.537501);
   unweightRatio_3->SetBinContent(28,2.730414);
   unweightRatio_3->SetBinContent(29,2.866397);
   unweightRatio_3->SetBinContent(30,2.946205);
   unweightRatio_3->SetBinContent(31,3.143144);
   unweightRatio_3->SetBinContent(32,3.340571);
   unweightRatio_3->SetBinContent(33,3.516295);
   unweightRatio_3->SetBinContent(34,3.756073);
   unweightRatio_3->SetBinContent(35,3.896032);
   unweightRatio_3->SetBinContent(36,3.933828);
   unweightRatio_3->SetBinContent(37,4.314377);
   unweightRatio_3->SetBinContent(38,4.599754);
   unweightRatio_3->SetBinContent(39,4.814918);
   unweightRatio_3->SetBinContent(40,5.038505);
   unweightRatio_3->SetBinContent(41,5.218087);
   unweightRatio_3->SetBinContent(42,5.409822);
   unweightRatio_3->SetBinContent(43,5.769688);
   unweightRatio_3->SetBinContent(44,6.088178);
   unweightRatio_3->SetBinContent(45,6.206403);
   unweightRatio_3->SetBinContent(46,6.212328);
   unweightRatio_3->SetBinContent(47,6.414526);
   unweightRatio_3->SetBinContent(48,6.769216);
   unweightRatio_3->SetBinContent(49,7.30594);
   unweightRatio_3->SetBinContent(50,8.000456);
   unweightRatio_3->SetBinContent(51,8.136466);
   unweightRatio_3->SetBinContent(52,8.344269);
   unweightRatio_3->SetBinContent(53,8.603853);
   unweightRatio_3->SetBinContent(54,8.753784);
   unweightRatio_3->SetBinContent(55,10.55444);
   unweightRatio_3->SetBinContent(56,10.35603);
   unweightRatio_3->SetBinContent(57,10.17697);
   unweightRatio_3->SetBinContent(58,10.19296);
   unweightRatio_3->SetBinContent(59,11.30623);
   unweightRatio_3->SetBinContent(60,14.71998);
   unweightRatio_3->SetBinContent(61,14.24027);
   unweightRatio_3->SetBinContent(62,14.32968);
   unweightRatio_3->SetBinContent(63,13.0538);
   unweightRatio_3->SetBinContent(64,15.30057);
   unweightRatio_3->SetBinContent(65,14.22281);
   unweightRatio_3->SetBinContent(66,12.15428);
   unweightRatio_3->SetBinContent(67,17.12647);
   unweightRatio_3->SetBinContent(68,14.58957);
   unweightRatio_3->SetBinContent(69,18.37326);
   unweightRatio_3->SetBinContent(70,16.10342);
   unweightRatio_3->SetBinContent(71,13.18392);
   unweightRatio_3->SetBinContent(72,20.21747);
   unweightRatio_3->SetBinContent(73,23.53824);
   unweightRatio_3->SetBinContent(74,17.00294);
   unweightRatio_3->SetBinContent(75,20.95363);
   unweightRatio_3->SetBinContent(76,20.33894);
   unweightRatio_3->SetBinContent(77,29.017);
   unweightRatio_3->SetBinContent(78,24.53342);
   unweightRatio_3->SetBinContent(79,25.35609);
   unweightRatio_3->SetBinContent(80,31.59355);
   unweightRatio_3->SetBinContent(81,31.75752);
   unweightRatio_3->SetBinError(2,0.04294726);
   unweightRatio_3->SetBinError(3,3.112698);
   unweightRatio_3->SetBinError(4,0.00737097);
   unweightRatio_3->SetBinError(5,0.005135326);
   unweightRatio_3->SetBinError(6,0.004209909);
   unweightRatio_3->SetBinError(7,0.003674825);
   unweightRatio_3->SetBinError(8,0.003319773);
   unweightRatio_3->SetBinError(9,0.003029405);
   unweightRatio_3->SetBinError(10,0.00282464);
   unweightRatio_3->SetBinError(11,0.003054785);
   unweightRatio_3->SetBinError(12,0.003393077);
   unweightRatio_3->SetBinError(13,0.003976559);
   unweightRatio_3->SetBinError(14,0.004722731);
   unweightRatio_3->SetBinError(15,0.005434793);
   unweightRatio_3->SetBinError(16,0.006231334);
   unweightRatio_3->SetBinError(17,0.007368138);
   unweightRatio_3->SetBinError(18,0.008796543);
   unweightRatio_3->SetBinError(19,0.01223685);
   unweightRatio_3->SetBinError(20,0.01217401);
   unweightRatio_3->SetBinError(21,0.01220181);
   unweightRatio_3->SetBinError(22,0.01380785);
   unweightRatio_3->SetBinError(23,0.01487929);
   unweightRatio_3->SetBinError(24,0.01745263);
   unweightRatio_3->SetBinError(25,0.01929188);
   unweightRatio_3->SetBinError(26,0.02191141);
   unweightRatio_3->SetBinError(27,0.02372599);
   unweightRatio_3->SetBinError(28,0.02741613);
   unweightRatio_3->SetBinError(29,0.03042342);
   unweightRatio_3->SetBinError(30,0.0330472);
   unweightRatio_3->SetBinError(31,0.0368825);
   unweightRatio_3->SetBinError(32,0.04416582);
   unweightRatio_3->SetBinError(33,0.04854103);
   unweightRatio_3->SetBinError(34,0.05323189);
   unweightRatio_3->SetBinError(35,0.05964367);
   unweightRatio_3->SetBinError(36,0.06517962);
   unweightRatio_3->SetBinError(37,0.07034618);
   unweightRatio_3->SetBinError(38,0.08071681);
   unweightRatio_3->SetBinError(39,0.09284716);
   unweightRatio_3->SetBinError(40,0.1031494);
   unweightRatio_3->SetBinError(41,0.1202185);
   unweightRatio_3->SetBinError(42,0.1366413);
   unweightRatio_3->SetBinError(43,0.1530485);
   unweightRatio_3->SetBinError(44,0.1665173);
   unweightRatio_3->SetBinError(45,0.2161948);
   unweightRatio_3->SetBinError(46,0.2103077);
   unweightRatio_3->SetBinError(47,0.2051435);
   unweightRatio_3->SetBinError(48,0.2617863);
   unweightRatio_3->SetBinError(49,0.2684844);
   unweightRatio_3->SetBinError(50,0.3045834);
   unweightRatio_3->SetBinError(51,0.3534086);
   unweightRatio_3->SetBinError(52,0.3742427);
   unweightRatio_3->SetBinError(53,0.5396288);
   unweightRatio_3->SetBinError(54,0.4949523);
   unweightRatio_3->SetBinError(55,0.518116);
   unweightRatio_3->SetBinError(56,0.5936079);
   unweightRatio_3->SetBinError(57,0.6896459);
   unweightRatio_3->SetBinError(58,0.7067432);
   unweightRatio_3->SetBinError(59,0.9176817);
   unweightRatio_3->SetBinError(60,1.034838);
   unweightRatio_3->SetBinError(61,1.128295);
   unweightRatio_3->SetBinError(62,1.156199);
   unweightRatio_3->SetBinError(63,1.184868);
   unweightRatio_3->SetBinError(64,1.54625);
   unweightRatio_3->SetBinError(65,1.676346);
   unweightRatio_3->SetBinError(66,1.979153);
   unweightRatio_3->SetBinError(67,2.129088);
   unweightRatio_3->SetBinError(68,2.223795);
   unweightRatio_3->SetBinError(69,2.453915);
   unweightRatio_3->SetBinError(70,2.130494);
   unweightRatio_3->SetBinError(71,2.858921);
   unweightRatio_3->SetBinError(72,4.15692);
   unweightRatio_3->SetBinError(73,3.127094);
   unweightRatio_3->SetBinError(74,3.569651);
   unweightRatio_3->SetBinError(75,3.988304);
   unweightRatio_3->SetBinError(76,4.862911);
   unweightRatio_3->SetBinError(77,4.514949);
   unweightRatio_3->SetBinError(78,4.691294);
   unweightRatio_3->SetBinError(79,7.585769);
   unweightRatio_3->SetBinError(80,7.732621);
   unweightRatio_3->SetBinError(81,3.582216);
   unweightRatio_3->SetMinimum(0.5);
   unweightRatio_3->SetMaximum(1.499);
   unweightRatio_3->SetEntries(1312.18);
   unweightRatio_3->SetStats(0);
   unweightRatio_3->SetMarkerStyle(20);
   unweightRatio_3->SetMarkerSize(0.8);
   unweightRatio_3->GetXaxis()->SetTitle("#it{#pi}_{s}^{+} p_{T}[MeV/c]");
   unweightRatio_3->GetXaxis()->SetNdivisions(504);
   unweightRatio_3->GetXaxis()->SetLabelFont(133);
   unweightRatio_3->GetXaxis()->SetLabelOffset(0.01);
   unweightRatio_3->GetXaxis()->SetLabelSize(28);
   unweightRatio_3->GetXaxis()->SetTitleSize(28);
   unweightRatio_3->GetXaxis()->SetTitleOffset(6);
   unweightRatio_3->GetXaxis()->SetTitleFont(133);
   unweightRatio_3->GetYaxis()->SetTitle("Ratio");
   unweightRatio_3->GetYaxis()->SetNdivisions(303);
   unweightRatio_3->GetYaxis()->SetLabelFont(133);
   unweightRatio_3->GetYaxis()->SetLabelOffset(0.01);
   unweightRatio_3->GetYaxis()->SetLabelSize(28);
   unweightRatio_3->GetYaxis()->SetTitleSize(28);
   unweightRatio_3->GetYaxis()->SetTitleOffset(2.9);
   unweightRatio_3->GetYaxis()->SetTitleFont(133);
   unweightRatio_3->GetZaxis()->SetLabelFont(133);
   unweightRatio_3->GetZaxis()->SetLabelSize(28);
   unweightRatio_3->GetZaxis()->SetTitleSize(28);
   unweightRatio_3->GetZaxis()->SetTitleFont(133);
   unweightRatio_3->Draw("");
   
   TF1 *f0 = new TF1("f0","1",-10,1000000);
   f0->SetFillColor(19);
   f0->SetFillStyle(0);
   f0->SetMarkerStyle(20);
   f0->SetMarkerSize(0.8);
   f0->SetLineWidth(1);
   f0->GetXaxis()->SetNdivisions(505);
   f0->GetXaxis()->SetLabelFont(133);
   f0->GetXaxis()->SetLabelOffset(0.015);
   f0->GetXaxis()->SetLabelSize(28);
   f0->GetXaxis()->SetTitleSize(28);
   f0->GetXaxis()->SetTitleFont(133);
   f0->GetYaxis()->SetLabelFont(133);
   f0->GetYaxis()->SetLabelSize(28);
   f0->GetYaxis()->SetTitleSize(28);
   f0->GetYaxis()->SetTitleFont(133);
   f0->Draw("same");
   
   pt = new TPaveText(0.215,0.9956,0.242,1,"NBNDC");
   pt->SetFillColor(0);
   pt->SetFillStyle(4000);
   pt->SetTextFont(133);
   pt->SetTextSize(28);
   text = pt->AddText("0");
   pt->Draw();
   particle2_4->Modified();
   particle2->cd();
  
// ------------>Primitives in pad: particle2_5
   particle2_5 = new TPad("particle2_5", "particle2_5",0.3333333,0.5,0.6666667,0.675);
   particle2_5->Draw();
   particle2_5->cd();
   particle2_5->Range(-0.03846159,-0.9985001,6.115385,1.499);
   particle2_5->SetFillColor(0);
   particle2_5->SetBorderMode(0);
   particle2_5->SetBorderSize(2);
   particle2_5->SetTickx(1);
   particle2_5->SetTicky(1);
   particle2_5->SetLeftMargin(0.25);
   particle2_5->SetTopMargin(0);
   particle2_5->SetBottomMargin(0.6);
   particle2_5->SetFrameBorderMode(0);
   particle2_5->SetFrameBorderMode(0);
   
   TH1D *unweightRatio_5 = new TH1D("unweightRatio_5","",80,1.5,5.5);
   unweightRatio_5->SetBinContent(11,34.32498);
   unweightRatio_5->SetBinContent(12,10.49732);
   unweightRatio_5->SetBinContent(13,11.40042);
   unweightRatio_5->SetBinContent(14,5.874889);
   unweightRatio_5->SetBinContent(15,3.582795);
   unweightRatio_5->SetBinContent(16,2.761526);
   unweightRatio_5->SetBinContent(17,2.228091);
   unweightRatio_5->SetBinContent(18,1.792644);
   unweightRatio_5->SetBinContent(19,1.66287);
   unweightRatio_5->SetBinContent(20,1.441961);
   unweightRatio_5->SetBinContent(21,1.363864);
   unweightRatio_5->SetBinContent(22,1.302327);
   unweightRatio_5->SetBinContent(23,1.222963);
   unweightRatio_5->SetBinContent(24,1.182668);
   unweightRatio_5->SetBinContent(25,1.140463);
   unweightRatio_5->SetBinContent(26,1.136994);
   unweightRatio_5->SetBinContent(27,1.115211);
   unweightRatio_5->SetBinContent(28,1.066883);
   unweightRatio_5->SetBinContent(29,1.066178);
   unweightRatio_5->SetBinContent(30,1.030564);
   unweightRatio_5->SetBinContent(31,0.9640348);
   unweightRatio_5->SetBinContent(32,0.9347743);
   unweightRatio_5->SetBinContent(33,0.9025894);
   unweightRatio_5->SetBinContent(34,0.8801913);
   unweightRatio_5->SetBinContent(35,0.8659989);
   unweightRatio_5->SetBinContent(36,0.8612675);
   unweightRatio_5->SetBinContent(37,0.8702907);
   unweightRatio_5->SetBinContent(38,0.8849056);
   unweightRatio_5->SetBinContent(39,0.9121074);
   unweightRatio_5->SetBinContent(40,0.9537006);
   unweightRatio_5->SetBinContent(41,0.9962302);
   unweightRatio_5->SetBinContent(42,1.015246);
   unweightRatio_5->SetBinContent(43,1.036851);
   unweightRatio_5->SetBinContent(44,1.055782);
   unweightRatio_5->SetBinContent(45,1.073955);
   unweightRatio_5->SetBinContent(46,1.087556);
   unweightRatio_5->SetBinContent(47,1.104021);
   unweightRatio_5->SetBinContent(48,1.0967);
   unweightRatio_5->SetBinContent(49,1.1246);
   unweightRatio_5->SetBinContent(50,1.112127);
   unweightRatio_5->SetBinContent(51,1.090822);
   unweightRatio_5->SetBinContent(52,1.110215);
   unweightRatio_5->SetBinContent(53,1.085982);
   unweightRatio_5->SetBinContent(54,1.033879);
   unweightRatio_5->SetBinContent(55,1.069314);
   unweightRatio_5->SetBinContent(56,1.016066);
   unweightRatio_5->SetBinContent(57,0.9798141);
   unweightRatio_5->SetBinContent(58,0.9472488);
   unweightRatio_5->SetBinContent(59,0.9254879);
   unweightRatio_5->SetBinContent(60,0.9167068);
   unweightRatio_5->SetBinContent(61,0.827433);
   unweightRatio_5->SetBinContent(62,0.8343513);
   unweightRatio_5->SetBinContent(63,0.7547943);
   unweightRatio_5->SetBinContent(64,0.680033);
   unweightRatio_5->SetBinContent(65,0.6718847);
   unweightRatio_5->SetBinContent(66,0.6476369);
   unweightRatio_5->SetBinContent(67,0.4133846);
   unweightRatio_5->SetBinContent(68,0.5433622);
   unweightRatio_5->SetBinContent(69,0.3387761);
   unweightRatio_5->SetBinContent(70,0.4931816);
   unweightRatio_5->SetBinContent(71,0.5608206);
   unweightRatio_5->SetBinContent(72,-0.3580032);
   unweightRatio_5->SetBinContent(73,0.1934443);
   unweightRatio_5->SetBinError(11,17.32205);
   unweightRatio_5->SetBinError(12,4.572556);
   unweightRatio_5->SetBinError(13,1.118541);
   unweightRatio_5->SetBinError(14,0.3791635);
   unweightRatio_5->SetBinError(15,0.1824154);
   unweightRatio_5->SetBinError(16,0.09225416);
   unweightRatio_5->SetBinError(17,0.06067524);
   unweightRatio_5->SetBinError(18,0.03950893);
   unweightRatio_5->SetBinError(19,0.05497241);
   unweightRatio_5->SetBinError(20,0.02753104);
   unweightRatio_5->SetBinError(21,0.0212819);
   unweightRatio_5->SetBinError(22,0.02871631);
   unweightRatio_5->SetBinError(23,0.01673812);
   unweightRatio_5->SetBinError(24,0.01491078);
   unweightRatio_5->SetBinError(25,0.01397984);
   unweightRatio_5->SetBinError(26,0.01256126);
   unweightRatio_5->SetBinError(27,0.0109903);
   unweightRatio_5->SetBinError(28,0.01037212);
   unweightRatio_5->SetBinError(29,0.009522807);
   unweightRatio_5->SetBinError(30,0.008346472);
   unweightRatio_5->SetBinError(31,0.007373255);
   unweightRatio_5->SetBinError(32,0.006774783);
   unweightRatio_5->SetBinError(33,0.00613485);
   unweightRatio_5->SetBinError(34,0.005726833);
   unweightRatio_5->SetBinError(35,0.005422082);
   unweightRatio_5->SetBinError(36,0.005264509);
   unweightRatio_5->SetBinError(37,0.005080277);
   unweightRatio_5->SetBinError(38,0.005131597);
   unweightRatio_5->SetBinError(39,0.005154935);
   unweightRatio_5->SetBinError(40,0.005351816);
   unweightRatio_5->SetBinError(41,0.005649428);
   unweightRatio_5->SetBinError(42,0.005849188);
   unweightRatio_5->SetBinError(43,0.00617102);
   unweightRatio_5->SetBinError(44,0.006516429);
   unweightRatio_5->SetBinError(45,0.006877118);
   unweightRatio_5->SetBinError(46,0.007406076);
   unweightRatio_5->SetBinError(47,0.007946673);
   unweightRatio_5->SetBinError(48,0.008551219);
   unweightRatio_5->SetBinError(49,0.009457407);
   unweightRatio_5->SetBinError(50,0.01021466);
   unweightRatio_5->SetBinError(51,0.01077281);
   unweightRatio_5->SetBinError(52,0.01194292);
   unweightRatio_5->SetBinError(53,0.01262961);
   unweightRatio_5->SetBinError(54,0.01368754);
   unweightRatio_5->SetBinError(55,0.01584877);
   unweightRatio_5->SetBinError(56,0.01808585);
   unweightRatio_5->SetBinError(57,0.02126451);
   unweightRatio_5->SetBinError(58,0.02347489);
   unweightRatio_5->SetBinError(59,0.02479842);
   unweightRatio_5->SetBinError(60,0.02581231);
   unweightRatio_5->SetBinError(61,0.02558181);
   unweightRatio_5->SetBinError(62,0.02996001);
   unweightRatio_5->SetBinError(63,0.03403718);
   unweightRatio_5->SetBinError(64,0.04219521);
   unweightRatio_5->SetBinError(65,0.05333115);
   unweightRatio_5->SetBinError(66,0.06720904);
   unweightRatio_5->SetBinError(67,0.07504349);
   unweightRatio_5->SetBinError(68,0.1234707);
   unweightRatio_5->SetBinError(69,0.1765247);
   unweightRatio_5->SetBinError(70,0.6118758);
   unweightRatio_5->SetBinError(71,0.5102511);
   unweightRatio_5->SetBinError(72,0.4860819);
   unweightRatio_5->SetBinError(73,0.3261278);
   unweightRatio_5->SetMinimum(0.5);
   unweightRatio_5->SetMaximum(1.499);
   unweightRatio_5->SetEntries(47.31089);
   unweightRatio_5->SetStats(0);
   unweightRatio_5->SetMarkerStyle(20);
   unweightRatio_5->SetMarkerSize(0.8);
   unweightRatio_5->GetXaxis()->SetTitle("#it{#pi}_{s}^{+} #eta");
   unweightRatio_5->GetXaxis()->SetNdivisions(504);
   unweightRatio_5->GetXaxis()->SetLabelFont(133);
   unweightRatio_5->GetXaxis()->SetLabelOffset(0.01);
   unweightRatio_5->GetXaxis()->SetLabelSize(28);
   unweightRatio_5->GetXaxis()->SetTitleSize(28);
   unweightRatio_5->GetXaxis()->SetTitleOffset(6);
   unweightRatio_5->GetXaxis()->SetTitleFont(133);
   unweightRatio_5->GetYaxis()->SetTitle("Ratio");
   unweightRatio_5->GetYaxis()->SetNdivisions(303);
   unweightRatio_5->GetYaxis()->SetLabelFont(133);
   unweightRatio_5->GetYaxis()->SetLabelOffset(0.01);
   unweightRatio_5->GetYaxis()->SetLabelSize(28);
   unweightRatio_5->GetYaxis()->SetTitleSize(28);
   unweightRatio_5->GetYaxis()->SetTitleOffset(2.9);
   unweightRatio_5->GetYaxis()->SetTitleFont(133);
   unweightRatio_5->GetZaxis()->SetLabelFont(133);
   unweightRatio_5->GetZaxis()->SetLabelSize(28);
   unweightRatio_5->GetZaxis()->SetTitleSize(28);
   unweightRatio_5->GetZaxis()->SetTitleFont(133);
   unweightRatio_5->Draw("");
   
   TF1 *f0 = new TF1("f0","1",-10,1000000);
   f0->SetFillColor(19);
   f0->SetFillStyle(0);
   f0->SetMarkerStyle(20);
   f0->SetMarkerSize(0.8);
   f0->SetLineWidth(1);
   f0->GetXaxis()->SetNdivisions(505);
   f0->GetXaxis()->SetLabelFont(133);
   f0->GetXaxis()->SetLabelOffset(0.015);
   f0->GetXaxis()->SetLabelSize(28);
   f0->GetXaxis()->SetTitleSize(28);
   f0->GetXaxis()->SetTitleFont(133);
   f0->GetYaxis()->SetLabelFont(133);
   f0->GetYaxis()->SetLabelSize(28);
   f0->GetYaxis()->SetTitleSize(28);
   f0->GetYaxis()->SetTitleFont(133);
   f0->Draw("same");
   
   pt = new TPaveText(0.215,0.9954,0.242,1,"NBNDC");
   pt->SetFillColor(0);
   pt->SetFillStyle(4000);
   pt->SetTextFont(133);
   pt->SetTextSize(28);
   text = pt->AddText("0");
   pt->Draw();
   particle2_5->Modified();
   particle2->cd();
  
// ------------>Primitives in pad: particle2_6
   particle2_6 = new TPad("particle2_6", "particle2_6",0.6666667,0.5,1,0.675);
   particle2_6->Draw();
   particle2_6->cd();
   particle2_6->Range(-6.443539,-0.9985001,4.762615,1.499);
   particle2_6->SetFillColor(0);
   particle2_6->SetBorderMode(0);
   particle2_6->SetBorderSize(2);
   particle2_6->SetTickx(1);
   particle2_6->SetTicky(1);
   particle2_6->SetLeftMargin(0.25);
   particle2_6->SetTopMargin(0);
   particle2_6->SetBottomMargin(0.6);
   particle2_6->SetFrameBorderMode(0);
   particle2_6->SetFrameBorderMode(0);
   
   TH1D *unweightRatio_7 = new TH1D("unweightRatio_7","",80,-3.642,3.642);
   unweightRatio_7->SetBinContent(6,0.6856284);
   unweightRatio_7->SetBinContent(7,0.6822137);
   unweightRatio_7->SetBinContent(8,0.6910566);
   unweightRatio_7->SetBinContent(9,0.7781379);
   unweightRatio_7->SetBinContent(10,0.872628);
   unweightRatio_7->SetBinContent(11,0.9517696);
   unweightRatio_7->SetBinContent(12,1.040585);
   unweightRatio_7->SetBinContent(13,1.081607);
   unweightRatio_7->SetBinContent(14,1.123204);
   unweightRatio_7->SetBinContent(15,1.151048);
   unweightRatio_7->SetBinContent(16,1.191134);
   unweightRatio_7->SetBinContent(17,1.177687);
   unweightRatio_7->SetBinContent(18,1.177765);
   unweightRatio_7->SetBinContent(19,1.203722);
   unweightRatio_7->SetBinContent(20,1.119217);
   unweightRatio_7->SetBinContent(21,1.036758);
   unweightRatio_7->SetBinContent(22,0.9265798);
   unweightRatio_7->SetBinContent(23,0.7962828);
   unweightRatio_7->SetBinContent(24,0.8951564);
   unweightRatio_7->SetBinContent(25,1.01263);
   unweightRatio_7->SetBinContent(26,1.089263);
   unweightRatio_7->SetBinContent(27,1.210862);
   unweightRatio_7->SetBinContent(28,1.228731);
   unweightRatio_7->SetBinContent(29,1.257466);
   unweightRatio_7->SetBinContent(30,1.282628);
   unweightRatio_7->SetBinContent(31,1.212848);
   unweightRatio_7->SetBinContent(32,1.167217);
   unweightRatio_7->SetBinContent(33,1.139334);
   unweightRatio_7->SetBinContent(34,1.126763);
   unweightRatio_7->SetBinContent(35,1.053888);
   unweightRatio_7->SetBinContent(36,0.976118);
   unweightRatio_7->SetBinContent(37,0.8723954);
   unweightRatio_7->SetBinContent(38,0.7382101);
   unweightRatio_7->SetBinContent(39,0.6888036);
   unweightRatio_7->SetBinContent(40,0.6933907);
   unweightRatio_7->SetBinContent(41,0.6915409);
   unweightRatio_7->SetBinContent(42,0.673445);
   unweightRatio_7->SetBinContent(43,0.7320895);
   unweightRatio_7->SetBinContent(44,0.8343851);
   unweightRatio_7->SetBinContent(45,0.9250072);
   unweightRatio_7->SetBinContent(46,0.9960195);
   unweightRatio_7->SetBinContent(47,1.038336);
   unweightRatio_7->SetBinContent(48,1.090774);
   unweightRatio_7->SetBinContent(49,1.13047);
   unweightRatio_7->SetBinContent(50,1.178203);
   unweightRatio_7->SetBinContent(51,1.197973);
   unweightRatio_7->SetBinContent(52,1.209146);
   unweightRatio_7->SetBinContent(53,1.187702);
   unweightRatio_7->SetBinContent(54,1.137308);
   unweightRatio_7->SetBinContent(55,1.036507);
   unweightRatio_7->SetBinContent(56,0.9321377);
   unweightRatio_7->SetBinContent(57,0.8410441);
   unweightRatio_7->SetBinContent(58,0.7823783);
   unweightRatio_7->SetBinContent(59,0.8795845);
   unweightRatio_7->SetBinContent(60,1.001153);
   unweightRatio_7->SetBinContent(61,1.110901);
   unweightRatio_7->SetBinContent(62,1.171872);
   unweightRatio_7->SetBinContent(63,1.242974);
   unweightRatio_7->SetBinContent(64,1.206426);
   unweightRatio_7->SetBinContent(65,1.1989);
   unweightRatio_7->SetBinContent(66,1.168938);
   unweightRatio_7->SetBinContent(67,1.140618);
   unweightRatio_7->SetBinContent(68,1.087751);
   unweightRatio_7->SetBinContent(69,1.022358);
   unweightRatio_7->SetBinContent(70,0.9537526);
   unweightRatio_7->SetBinContent(71,0.8727523);
   unweightRatio_7->SetBinContent(72,0.7630686);
   unweightRatio_7->SetBinContent(73,0.6643221);
   unweightRatio_7->SetBinContent(74,0.6734807);
   unweightRatio_7->SetBinContent(75,0.6808134);
   unweightRatio_7->SetBinError(6,0.01246332);
   unweightRatio_7->SetBinError(7,0.008039662);
   unweightRatio_7->SetBinError(8,0.007616599);
   unweightRatio_7->SetBinError(9,0.007845783);
   unweightRatio_7->SetBinError(10,0.008268448);
   unweightRatio_7->SetBinError(11,0.008701241);
   unweightRatio_7->SetBinError(12,0.009603653);
   unweightRatio_7->SetBinError(13,0.009753517);
   unweightRatio_7->SetBinError(14,0.01064501);
   unweightRatio_7->SetBinError(15,0.01081217);
   unweightRatio_7->SetBinError(16,0.01177939);
   unweightRatio_7->SetBinError(17,0.01151042);
   unweightRatio_7->SetBinError(18,0.01287049);
   unweightRatio_7->SetBinError(19,0.01345289);
   unweightRatio_7->SetBinError(20,0.01367955);
   unweightRatio_7->SetBinError(21,0.01312481);
   unweightRatio_7->SetBinError(22,0.01275577);
   unweightRatio_7->SetBinError(23,0.01157422);
   unweightRatio_7->SetBinError(24,0.01602848);
   unweightRatio_7->SetBinError(25,0.01503154);
   unweightRatio_7->SetBinError(26,0.01432862);
   unweightRatio_7->SetBinError(27,0.01398516);
   unweightRatio_7->SetBinError(28,0.01492675);
   unweightRatio_7->SetBinError(29,0.01351167);
   unweightRatio_7->SetBinError(30,0.01284217);
   unweightRatio_7->SetBinError(31,0.01191068);
   unweightRatio_7->SetBinError(32,0.01194305);
   unweightRatio_7->SetBinError(33,0.01079644);
   unweightRatio_7->SetBinError(34,0.0103586);
   unweightRatio_7->SetBinError(35,0.009790267);
   unweightRatio_7->SetBinError(36,0.009363354);
   unweightRatio_7->SetBinError(37,0.008825565);
   unweightRatio_7->SetBinError(38,0.007987318);
   unweightRatio_7->SetBinError(39,0.008198213);
   unweightRatio_7->SetBinError(40,0.008565478);
   unweightRatio_7->SetBinError(41,0.008535106);
   unweightRatio_7->SetBinError(42,0.007905181);
   unweightRatio_7->SetBinError(43,0.007580795);
   unweightRatio_7->SetBinError(44,0.00806636);
   unweightRatio_7->SetBinError(45,0.008513446);
   unweightRatio_7->SetBinError(46,0.009141125);
   unweightRatio_7->SetBinError(47,0.009365441);
   unweightRatio_7->SetBinError(48,0.009893963);
   unweightRatio_7->SetBinError(49,0.01099688);
   unweightRatio_7->SetBinError(50,0.0111414);
   unweightRatio_7->SetBinError(51,0.01167575);
   unweightRatio_7->SetBinError(52,0.01234749);
   unweightRatio_7->SetBinError(53,0.01461524);
   unweightRatio_7->SetBinError(54,0.01304667);
   unweightRatio_7->SetBinError(55,0.01424427);
   unweightRatio_7->SetBinError(56,0.01213103);
   unweightRatio_7->SetBinError(57,0.01298724);
   unweightRatio_7->SetBinError(58,0.01361904);
   unweightRatio_7->SetBinError(59,0.01227728);
   unweightRatio_7->SetBinError(60,0.01291681);
   unweightRatio_7->SetBinError(61,0.01415351);
   unweightRatio_7->SetBinError(62,0.01395539);
   unweightRatio_7->SetBinError(63,0.01314321);
   unweightRatio_7->SetBinError(64,0.01243913);
   unweightRatio_7->SetBinError(65,0.01105876);
   unweightRatio_7->SetBinError(66,0.01090631);
   unweightRatio_7->SetBinError(67,0.01000338);
   unweightRatio_7->SetBinError(68,0.009633604);
   unweightRatio_7->SetBinError(69,0.00912795);
   unweightRatio_7->SetBinError(70,0.008646043);
   unweightRatio_7->SetBinError(71,0.008164936);
   unweightRatio_7->SetBinError(72,0.007559208);
   unweightRatio_7->SetBinError(73,0.007302728);
   unweightRatio_7->SetBinError(74,0.007883513);
   unweightRatio_7->SetBinError(75,0.01213791);
   unweightRatio_7->SetMinimum(0.5);
   unweightRatio_7->SetMaximum(1.499);
   unweightRatio_7->SetEntries(550700.3);
   unweightRatio_7->SetStats(0);
   unweightRatio_7->SetMarkerStyle(20);
   unweightRatio_7->SetMarkerSize(0.8);
   unweightRatio_7->GetXaxis()->SetTitle("#it{#pi}_{s}^{+} #phi");
   unweightRatio_7->GetXaxis()->SetNdivisions(504);
   unweightRatio_7->GetXaxis()->SetLabelFont(133);
   unweightRatio_7->GetXaxis()->SetLabelOffset(0.01);
   unweightRatio_7->GetXaxis()->SetLabelSize(28);
   unweightRatio_7->GetXaxis()->SetTitleSize(28);
   unweightRatio_7->GetXaxis()->SetTitleOffset(6);
   unweightRatio_7->GetXaxis()->SetTitleFont(133);
   unweightRatio_7->GetYaxis()->SetTitle("Ratio");
   unweightRatio_7->GetYaxis()->SetNdivisions(303);
   unweightRatio_7->GetYaxis()->SetLabelFont(133);
   unweightRatio_7->GetYaxis()->SetLabelOffset(0.01);
   unweightRatio_7->GetYaxis()->SetLabelSize(28);
   unweightRatio_7->GetYaxis()->SetTitleSize(28);
   unweightRatio_7->GetYaxis()->SetTitleOffset(2.9);
   unweightRatio_7->GetYaxis()->SetTitleFont(133);
   unweightRatio_7->GetZaxis()->SetLabelFont(133);
   unweightRatio_7->GetZaxis()->SetLabelSize(28);
   unweightRatio_7->GetZaxis()->SetTitleSize(28);
   unweightRatio_7->GetZaxis()->SetTitleFont(133);
   unweightRatio_7->Draw("");
   
   TF1 *f0 = new TF1("f0","1",-10,1000000);
   f0->SetFillColor(19);
   f0->SetFillStyle(0);
   f0->SetMarkerStyle(20);
   f0->SetMarkerSize(0.8);
   f0->SetLineWidth(1);
   f0->GetXaxis()->SetNdivisions(505);
   f0->GetXaxis()->SetLabelFont(133);
   f0->GetXaxis()->SetLabelOffset(0.015);
   f0->GetXaxis()->SetLabelSize(28);
   f0->GetXaxis()->SetTitleSize(28);
   f0->GetXaxis()->SetTitleFont(133);
   f0->GetYaxis()->SetLabelFont(133);
   f0->GetYaxis()->SetLabelSize(28);
   f0->GetYaxis()->SetTitleSize(28);
   f0->GetYaxis()->SetTitleFont(133);
   f0->Draw("same");
   
   pt = new TPaveText(0.215,0.9952,0.242,1,"NBNDC");
   pt->SetFillColor(0);
   pt->SetFillStyle(4000);
   pt->SetTextFont(133);
   pt->SetTextSize(28);
   text = pt->AddText("0");
   pt->Draw();
   particle2_6->Modified();
   particle2->cd();
  
// ------------>Primitives in pad: particle2_7
   particle2_7 = new TPad("particle2_7", "particle2_7",0,0.175,0.3333333,0.5);
   particle2_7->Draw();
   particle2_7->cd();
   particle2_7->Range(-521.2821,0,1750.513,0.1779373);
   particle2_7->SetFillColor(0);
   particle2_7->SetBorderMode(0);
   particle2_7->SetBorderSize(2);
   particle2_7->SetTickx(1);
   particle2_7->SetTicky(1);
   particle2_7->SetLeftMargin(0.25);
   particle2_7->SetBottomMargin(0);
   particle2_7->SetFrameBorderMode(0);
   particle2_7->SetFrameBorderMode(0);
   
   TH1D *weightHistosThis_3_Scaled = new TH1D("weightHistosThis_3_Scaled","#pi_{sl} : p_T",80,46.66667,1523.333);
   weightHistosThis_3_Scaled->SetBinContent(2,-6.826506e-05);
   weightHistosThis_3_Scaled->SetBinContent(3,-0.0007548362);
   weightHistosThis_3_Scaled->SetBinContent(4,0.005716915);
   weightHistosThis_3_Scaled->SetBinContent(5,0.01663273);
   weightHistosThis_3_Scaled->SetBinContent(6,0.03046412);
   weightHistosThis_3_Scaled->SetBinContent(7,0.04519432);
   weightHistosThis_3_Scaled->SetBinContent(8,0.06197161);
   weightHistosThis_3_Scaled->SetBinContent(9,0.07544224);
   weightHistosThis_3_Scaled->SetBinContent(10,0.08916702);
   weightHistosThis_3_Scaled->SetBinContent(11,0.09271291);
   weightHistosThis_3_Scaled->SetBinContent(12,0.08887945);
   weightHistosThis_3_Scaled->SetBinContent(13,0.08040369);
   weightHistosThis_3_Scaled->SetBinContent(14,0.06930245);
   weightHistosThis_3_Scaled->SetBinContent(15,0.05927423);
   weightHistosThis_3_Scaled->SetBinContent(16,0.04865163);
   weightHistosThis_3_Scaled->SetBinContent(17,0.03876262);
   weightHistosThis_3_Scaled->SetBinContent(18,0.03049016);
   weightHistosThis_3_Scaled->SetBinContent(19,0.02512459);
   weightHistosThis_3_Scaled->SetBinContent(20,0.02168797);
   weightHistosThis_3_Scaled->SetBinContent(21,0.01807873);
   weightHistosThis_3_Scaled->SetBinContent(22,0.01531312);
   weightHistosThis_3_Scaled->SetBinContent(23,0.01272606);
   weightHistosThis_3_Scaled->SetBinContent(24,0.01099454);
   weightHistosThis_3_Scaled->SetBinContent(25,0.009220217);
   weightHistosThis_3_Scaled->SetBinContent(26,0.00781788);
   weightHistosThis_3_Scaled->SetBinContent(27,0.00665673);
   weightHistosThis_3_Scaled->SetBinContent(28,0.005461312);
   weightHistosThis_3_Scaled->SetBinContent(29,0.004789724);
   weightHistosThis_3_Scaled->SetBinContent(30,0.004253475);
   weightHistosThis_3_Scaled->SetBinContent(31,0.003572938);
   weightHistosThis_3_Scaled->SetBinContent(32,0.003118852);
   weightHistosThis_3_Scaled->SetBinContent(33,0.00270327);
   weightHistosThis_3_Scaled->SetBinContent(34,0.002272674);
   weightHistosThis_3_Scaled->SetBinContent(35,0.001925464);
   weightHistosThis_3_Scaled->SetBinContent(36,0.001734081);
   weightHistosThis_3_Scaled->SetBinContent(37,0.001455836);
   weightHistosThis_3_Scaled->SetBinContent(38,0.001273027);
   weightHistosThis_3_Scaled->SetBinContent(39,0.00107185);
   weightHistosThis_3_Scaled->SetBinContent(40,0.0009245038);
   weightHistosThis_3_Scaled->SetBinContent(41,0.000797389);
   weightHistosThis_3_Scaled->SetBinContent(42,0.0006777096);
   weightHistosThis_3_Scaled->SetBinContent(43,0.0005948448);
   weightHistosThis_3_Scaled->SetBinContent(44,0.0004960515);
   weightHistosThis_3_Scaled->SetBinContent(45,0.0004132865);
   weightHistosThis_3_Scaled->SetBinContent(46,0.0003527388);
   weightHistosThis_3_Scaled->SetBinContent(47,0.0003116455);
   weightHistosThis_3_Scaled->SetBinContent(48,0.0002566128);
   weightHistosThis_3_Scaled->SetBinContent(49,0.0002192934);
   weightHistosThis_3_Scaled->SetBinContent(50,0.0002199344);
   weightHistosThis_3_Scaled->SetBinContent(51,0.000177422);
   weightHistosThis_3_Scaled->SetBinContent(52,0.0001569085);
   weightHistosThis_3_Scaled->SetBinContent(53,0.0001422711);
   weightHistosThis_3_Scaled->SetBinContent(54,0.0001032053);
   weightHistosThis_3_Scaled->SetBinContent(55,8.811377e-05);
   weightHistosThis_3_Scaled->SetBinContent(56,7.109206e-05);
   weightHistosThis_3_Scaled->SetBinContent(57,5.931044e-05);
   weightHistosThis_3_Scaled->SetBinContent(58,5.336489e-05);
   weightHistosThis_3_Scaled->SetBinContent(59,4.938334e-05);
   weightHistosThis_3_Scaled->SetBinContent(60,4.636175e-05);
   weightHistosThis_3_Scaled->SetBinContent(61,3.754815e-05);
   weightHistosThis_3_Scaled->SetBinContent(62,3.579986e-05);
   weightHistosThis_3_Scaled->SetBinContent(63,2.997033e-05);
   weightHistosThis_3_Scaled->SetBinContent(64,2.984339e-05);
   weightHistosThis_3_Scaled->SetBinContent(65,2.203167e-05);
   weightHistosThis_3_Scaled->SetBinContent(66,2.283065e-05);
   weightHistosThis_3_Scaled->SetBinContent(67,2.047357e-05);
   weightHistosThis_3_Scaled->SetBinContent(68,1.304412e-05);
   weightHistosThis_3_Scaled->SetBinContent(69,1.391036e-05);
   weightHistosThis_3_Scaled->SetBinContent(70,1.078832e-05);
   weightHistosThis_3_Scaled->SetBinContent(71,8.637805e-06);
   weightHistosThis_3_Scaled->SetBinContent(72,6.650169e-06);
   weightHistosThis_3_Scaled->SetBinContent(73,5.222049e-06);
   weightHistosThis_3_Scaled->SetBinContent(74,3.558693e-06);
   weightHistosThis_3_Scaled->SetBinContent(75,3.639391e-06);
   weightHistosThis_3_Scaled->SetBinContent(76,3.310109e-06);
   weightHistosThis_3_Scaled->SetBinContent(77,2.950628e-06);
   weightHistosThis_3_Scaled->SetBinContent(78,2.025063e-06);
   weightHistosThis_3_Scaled->SetBinContent(79,3.441667e-06);
   weightHistosThis_3_Scaled->SetBinContent(80,2.024084e-06);
   weightHistosThis_3_Scaled->SetBinContent(81,1.549585e-05);
   weightHistosThis_3_Scaled->SetBinError(2,9.437331e-06);
   weightHistosThis_3_Scaled->SetBinError(3,6.1729e-05);
   weightHistosThis_3_Scaled->SetBinError(4,0.0001659217);
   weightHistosThis_3_Scaled->SetBinError(5,0.0002352195);
   weightHistosThis_3_Scaled->SetBinError(6,0.0002916685);
   weightHistosThis_3_Scaled->SetBinError(7,0.0003420397);
   weightHistosThis_3_Scaled->SetBinError(8,0.0003987697);
   weightHistosThis_3_Scaled->SetBinError(9,0.0004346028);
   weightHistosThis_3_Scaled->SetBinError(10,0.0004704571);
   weightHistosThis_3_Scaled->SetBinError(11,0.0004643316);
   weightHistosThis_3_Scaled->SetBinError(12,0.0004371643);
   weightHistosThis_3_Scaled->SetBinError(13,0.0003991713);
   weightHistosThis_3_Scaled->SetBinError(14,0.0003513738);
   weightHistosThis_3_Scaled->SetBinError(15,0.0003144943);
   weightHistosThis_3_Scaled->SetBinError(16,0.0002715567);
   weightHistosThis_3_Scaled->SetBinError(17,0.000237607);
   weightHistosThis_3_Scaled->SetBinError(18,0.0002065619);
   weightHistosThis_3_Scaled->SetBinError(19,0.000177908);
   weightHistosThis_3_Scaled->SetBinError(20,0.0001600207);
   weightHistosThis_3_Scaled->SetBinError(21,0.0001389144);
   weightHistosThis_3_Scaled->SetBinError(22,0.0001228567);
   weightHistosThis_3_Scaled->SetBinError(23,0.0001062994);
   weightHistosThis_3_Scaled->SetBinError(24,9.438001e-05);
   weightHistosThis_3_Scaled->SetBinError(25,8.360947e-05);
   weightHistosThis_3_Scaled->SetBinError(26,7.250251e-05);
   weightHistosThis_3_Scaled->SetBinError(27,6.465856e-05);
   weightHistosThis_3_Scaled->SetBinError(28,5.375659e-05);
   weightHistosThis_3_Scaled->SetBinError(29,4.951826e-05);
   weightHistosThis_3_Scaled->SetBinError(30,4.570489e-05);
   weightHistosThis_3_Scaled->SetBinError(31,3.885487e-05);
   weightHistosThis_3_Scaled->SetBinError(32,3.517353e-05);
   weightHistosThis_3_Scaled->SetBinError(33,3.265668e-05);
   weightHistosThis_3_Scaled->SetBinError(34,2.770549e-05);
   weightHistosThis_3_Scaled->SetBinError(35,2.438703e-05);
   weightHistosThis_3_Scaled->SetBinError(36,2.407221e-05);
   weightHistosThis_3_Scaled->SetBinError(37,2.185337e-05);
   weightHistosThis_3_Scaled->SetBinError(38,2.042627e-05);
   weightHistosThis_3_Scaled->SetBinError(39,1.809181e-05);
   weightHistosThis_3_Scaled->SetBinError(40,1.615949e-05);
   weightHistosThis_3_Scaled->SetBinError(41,1.504019e-05);
   weightHistosThis_3_Scaled->SetBinError(42,1.334842e-05);
   weightHistosThis_3_Scaled->SetBinError(43,1.249412e-05);
   weightHistosThis_3_Scaled->SetBinError(44,1.084591e-05);
   weightHistosThis_3_Scaled->SetBinError(45,9.457408e-06);
   weightHistosThis_3_Scaled->SetBinError(46,8.826097e-06);
   weightHistosThis_3_Scaled->SetBinError(47,7.922176e-06);
   weightHistosThis_3_Scaled->SetBinError(48,6.759065e-06);
   weightHistosThis_3_Scaled->SetBinError(49,6.541369e-06);
   weightHistosThis_3_Scaled->SetBinError(50,6.741019e-06);
   weightHistosThis_3_Scaled->SetBinError(51,5.832912e-06);
   weightHistosThis_3_Scaled->SetBinError(52,5.798402e-06);
   weightHistosThis_3_Scaled->SetBinError(53,5.691538e-06);
   weightHistosThis_3_Scaled->SetBinError(54,4.322715e-06);
   weightHistosThis_3_Scaled->SetBinError(55,4.035077e-06);
   weightHistosThis_3_Scaled->SetBinError(56,3.121663e-06);
   weightHistosThis_3_Scaled->SetBinError(57,2.684684e-06);
   weightHistosThis_3_Scaled->SetBinError(58,2.69609e-06);
   weightHistosThis_3_Scaled->SetBinError(59,2.747302e-06);
   weightHistosThis_3_Scaled->SetBinError(60,2.639497e-06);
   weightHistosThis_3_Scaled->SetBinError(61,2.228859e-06);
   weightHistosThis_3_Scaled->SetBinError(62,2.457105e-06);
   weightHistosThis_3_Scaled->SetBinError(63,2.186738e-06);
   weightHistosThis_3_Scaled->SetBinError(64,2.222018e-06);
   weightHistosThis_3_Scaled->SetBinError(65,1.793194e-06);
   weightHistosThis_3_Scaled->SetBinError(66,2.065629e-06);
   weightHistosThis_3_Scaled->SetBinError(67,2.00449e-06);
   weightHistosThis_3_Scaled->SetBinError(68,1.363524e-06);
   weightHistosThis_3_Scaled->SetBinError(69,1.508596e-06);
   weightHistosThis_3_Scaled->SetBinError(70,1.445711e-06);
   weightHistosThis_3_Scaled->SetBinError(71,1.290334e-06);
   weightHistosThis_3_Scaled->SetBinError(72,1.004897e-06);
   weightHistosThis_3_Scaled->SetBinError(73,6.451725e-07);
   weightHistosThis_3_Scaled->SetBinError(74,4.948535e-07);
   weightHistosThis_3_Scaled->SetBinError(75,5.257115e-07);
   weightHistosThis_3_Scaled->SetBinError(76,4.371071e-07);
   weightHistosThis_3_Scaled->SetBinError(77,3.951113e-07);
   weightHistosThis_3_Scaled->SetBinError(78,3.384834e-07);
   weightHistosThis_3_Scaled->SetBinError(79,5.806346e-07);
   weightHistosThis_3_Scaled->SetBinError(80,3.327877e-07);
   weightHistosThis_3_Scaled->SetBinError(81,1.171796e-06);
   weightHistosThis_3_Scaled->SetMinimum(0);
   weightHistosThis_3_Scaled->SetMaximum(0.1601436);
   weightHistosThis_3_Scaled->SetEntries(2698728);
   weightHistosThis_3_Scaled->SetStats(0);
   weightHistosThis_3_Scaled->SetLineColor(2);
   weightHistosThis_3_Scaled->SetMarkerColor(2);
   weightHistosThis_3_Scaled->SetMarkerStyle(25);
   weightHistosThis_3_Scaled->GetXaxis()->SetTitle("p_T[MeV]");
   weightHistosThis_3_Scaled->GetXaxis()->SetNdivisions(504);
   weightHistosThis_3_Scaled->GetXaxis()->SetLabelFont(133);
   weightHistosThis_3_Scaled->GetXaxis()->SetLabelOffset(0.015);
   weightHistosThis_3_Scaled->GetXaxis()->SetLabelSize(28);
   weightHistosThis_3_Scaled->GetXaxis()->SetTitleSize(28);
   weightHistosThis_3_Scaled->GetXaxis()->SetTitleFont(133);
   weightHistosThis_3_Scaled->GetYaxis()->SetTitle("a.u");
   weightHistosThis_3_Scaled->GetYaxis()->SetNdivisions(506);
   weightHistosThis_3_Scaled->GetYaxis()->SetLabelFont(133);
   weightHistosThis_3_Scaled->GetYaxis()->SetLabelOffset(0.01);
   weightHistosThis_3_Scaled->GetYaxis()->SetLabelSize(28);
   weightHistosThis_3_Scaled->GetYaxis()->SetTitleSize(28);
   weightHistosThis_3_Scaled->GetYaxis()->SetTitleOffset(2.9);
   weightHistosThis_3_Scaled->GetYaxis()->SetTitleFont(133);
   weightHistosThis_3_Scaled->GetZaxis()->SetLabelFont(133);
   weightHistosThis_3_Scaled->GetZaxis()->SetLabelSize(28);
   weightHistosThis_3_Scaled->GetZaxis()->SetTitleSize(28);
   weightHistosThis_3_Scaled->GetZaxis()->SetTitleFont(133);
   weightHistosThis_3_Scaled->Draw("");
   
   TH1D *unweightHistosOther_3_Scaled = new TH1D("unweightHistosOther_3_Scaled","#pi_{sl} : p_T",80,46.66667,1523.333);
   unweightHistosOther_3_Scaled->SetBinContent(2,-4.14621e-05);
   unweightHistosOther_3_Scaled->SetBinContent(3,-4.070747e-05);
   unweightHistosOther_3_Scaled->SetBinContent(4,0.004980658);
   unweightHistosOther_3_Scaled->SetBinContent(5,0.01450082);
   unweightHistosOther_3_Scaled->SetBinContent(6,0.02766676);
   unweightHistosOther_3_Scaled->SetBinContent(7,0.0431887);
   unweightHistosOther_3_Scaled->SetBinContent(8,0.06132741);
   unweightHistosOther_3_Scaled->SetBinContent(9,0.07907665);
   unweightHistosOther_3_Scaled->SetBinContent(10,0.09420212);
   unweightHistosOther_3_Scaled->SetBinContent(11,0.09372777);
   unweightHistosOther_3_Scaled->SetBinContent(12,0.08902198);
   unweightHistosOther_3_Scaled->SetBinContent(13,0.08064067);
   unweightHistosOther_3_Scaled->SetBinContent(14,0.06957441);
   unweightHistosOther_3_Scaled->SetBinContent(15,0.05897397);
   unweightHistosOther_3_Scaled->SetBinContent(16,0.04845198);
   unweightHistosOther_3_Scaled->SetBinContent(17,0.0387114);
   unweightHistosOther_3_Scaled->SetBinContent(18,0.03001237);
   unweightHistosOther_3_Scaled->SetBinContent(19,0.02457238);
   unweightHistosOther_3_Scaled->SetBinContent(20,0.02117043);
   unweightHistosOther_3_Scaled->SetBinContent(21,0.01810833);
   unweightHistosOther_3_Scaled->SetBinContent(22,0.01514869);
   unweightHistosOther_3_Scaled->SetBinContent(23,0.01287969);
   unweightHistosOther_3_Scaled->SetBinContent(24,0.01073012);
   unweightHistosOther_3_Scaled->SetBinContent(25,0.009155614);
   unweightHistosOther_3_Scaled->SetBinContent(26,0.007707663);
   unweightHistosOther_3_Scaled->SetBinContent(27,0.006522511);
   unweightHistosOther_3_Scaled->SetBinContent(28,0.005475704);
   unweightHistosOther_3_Scaled->SetBinContent(29,0.004744143);
   unweightHistosOther_3_Scaled->SetBinContent(30,0.004209068);
   unweightHistosOther_3_Scaled->SetBinContent(31,0.003654779);
   unweightHistosOther_3_Scaled->SetBinContent(32,0.003107134);
   unweightHistosOther_3_Scaled->SetBinContent(33,0.002678813);
   unweightHistosOther_3_Scaled->SetBinContent(34,0.002299164);
   unweightHistosOther_3_Scaled->SetBinContent(35,0.00198351);
   unweightHistosOther_3_Scaled->SetBinContent(36,0.001778379);
   unweightHistosOther_3_Scaled->SetBinContent(37,0.001427138);
   unweightHistosOther_3_Scaled->SetBinContent(38,0.001230091);
   unweightHistosOther_3_Scaled->SetBinContent(39,0.001066442);
   unweightHistosOther_3_Scaled->SetBinContent(40,0.0009065509);
   unweightHistosOther_3_Scaled->SetBinContent(41,0.0007792611);
   unweightHistosOther_3_Scaled->SetBinContent(42,0.0006776379);
   unweightHistosOther_3_Scaled->SetBinContent(43,0.0005695834);
   unweightHistosOther_3_Scaled->SetBinContent(44,0.0004735623);
   unweightHistosOther_3_Scaled->SetBinContent(45,0.0004167891);
   unweightHistosOther_3_Scaled->SetBinContent(46,0.0003756777);
   unweightHistosOther_3_Scaled->SetBinContent(47,0.0003294055);
   unweightHistosOther_3_Scaled->SetBinContent(48,0.0002739156);
   unweightHistosOther_3_Scaled->SetBinContent(49,0.000223389);
   unweightHistosOther_3_Scaled->SetBinContent(50,0.0001927123);
   unweightHistosOther_3_Scaled->SetBinContent(51,0.0001667621);
   unweightHistosOther_3_Scaled->SetBinContent(52,0.0001429031);
   unweightHistosOther_3_Scaled->SetBinContent(53,0.0001286794);
   unweightHistosOther_3_Scaled->SetBinContent(54,0.0001060423);
   unweightHistosOther_3_Scaled->SetBinContent(55,8.196086e-05);
   unweightHistosOther_3_Scaled->SetBinContent(56,7.334258e-05);
   unweightHistosOther_3_Scaled->SetBinContent(57,6.918105e-05);
   unweightHistosOther_3_Scaled->SetBinContent(58,5.913718e-05);
   unweightHistosOther_3_Scaled->SetBinContent(59,4.830477e-05);
   unweightHistosOther_3_Scaled->SetBinContent(60,3.509096e-05);
   unweightHistosOther_3_Scaled->SetBinContent(61,3.137432e-05);
   unweightHistosOther_3_Scaled->SetBinContent(62,2.724192e-05);
   unweightHistosOther_3_Scaled->SetBinContent(63,2.555348e-05);
   unweightHistosOther_3_Scaled->SetBinContent(64,2.172454e-05);
   unweightHistosOther_3_Scaled->SetBinContent(65,1.970727e-05);
   unweightHistosOther_3_Scaled->SetBinContent(66,2.051678e-05);
   unweightHistosOther_3_Scaled->SetBinContent(67,1.336207e-05);
   unweightHistosOther_3_Scaled->SetBinContent(68,1.154398e-05);
   unweightHistosOther_3_Scaled->SetBinContent(69,9.60764e-06);
   unweightHistosOther_3_Scaled->SetBinContent(70,9.697962e-06);
   unweightHistosOther_3_Scaled->SetBinContent(71,1.042534e-05);
   unweightHistosOther_3_Scaled->SetBinContent(72,6.120901e-06);
   unweightHistosOther_3_Scaled->SetBinContent(73,4.468601e-06);
   unweightHistosOther_3_Scaled->SetBinContent(74,5.027163e-06);
   unweightHistosOther_3_Scaled->SetBinContent(75,4.234471e-06);
   unweightHistosOther_3_Scaled->SetBinContent(76,3.753813e-06);
   unweightHistosOther_3_Scaled->SetBinContent(77,2.63203e-06);
   unweightHistosOther_3_Scaled->SetBinContent(78,2.072767e-06);
   unweightHistosOther_3_Scaled->SetBinContent(79,2.4294e-06);
   unweightHistosOther_3_Scaled->SetBinContent(80,1.50148e-06);
   unweightHistosOther_3_Scaled->SetBinContent(81,1.185348e-05);
   unweightHistosOther_3_Scaled->SetBinError(2,4.760465e-06);
   unweightHistosOther_3_Scaled->SetBinError(3,2.714685e-05);
   unweightHistosOther_3_Scaled->SetBinError(4,7.664077e-05);
   unweightHistosOther_3_Scaled->SetBinError(5,0.0001246544);
   unweightHistosOther_3_Scaled->SetBinError(6,0.0001726419);
   unweightHistosOther_3_Scaled->SetBinError(7,0.0002196167);
   unweightHistosOther_3_Scaled->SetBinError(8,0.0002823853);
   unweightHistosOther_3_Scaled->SetBinError(9,0.0003355619);
   unweightHistosOther_3_Scaled->SetBinError(10,0.0003622466);
   unweightHistosOther_3_Scaled->SetBinError(11,0.0003418754);
   unweightHistosOther_3_Scaled->SetBinError(12,0.000326654);
   unweightHistosOther_3_Scaled->SetBinError(13,0.0003204671);
   unweightHistosOther_3_Scaled->SetBinError(14,0.0002933726);
   unweightHistosOther_3_Scaled->SetBinError(15,0.0002598088);
   unweightHistosOther_3_Scaled->SetBinError(16,0.0002208832);
   unweightHistosOther_3_Scaled->SetBinError(17,0.0001956794);
   unweightHistosOther_3_Scaled->SetBinError(18,0.0001625147);
   unweightHistosOther_3_Scaled->SetBinError(19,0.000178113);
   unweightHistosOther_3_Scaled->SetBinError(20,0.0001377325);
   unweightHistosOther_3_Scaled->SetBinError(21,0.0001055877);
   unweightHistosOther_3_Scaled->SetBinError(22,9.231366e-05);
   unweightHistosOther_3_Scaled->SetBinError(23,7.830319e-05);
   unweightHistosOther_3_Scaled->SetBinError(24,7.089012e-05);
   unweightHistosOther_3_Scaled->SetBinError(25,6.244434e-05);
   unweightHistosOther_3_Scaled->SetBinError(26,5.594675e-05);
   unweightHistosOther_3_Scaled->SetBinError(27,4.766044e-05);
   unweightHistosOther_3_Scaled->SetBinError(28,4.355417e-05);
   unweightHistosOther_3_Scaled->SetBinError(29,4.010831e-05);
   unweightHistosOther_3_Scaled->SetBinError(30,3.781651e-05);
   unweightHistosOther_3_Scaled->SetBinError(31,3.447956e-05);
   unweightHistosOther_3_Scaled->SetBinError(32,3.417799e-05);
   unweightHistosOther_3_Scaled->SetBinError(33,3.070895e-05);
   unweightHistosOther_3_Scaled->SetBinError(34,2.685161e-05);
   unweightHistosOther_3_Scaled->SetBinError(35,2.527096e-05);
   unweightHistosOther_3_Scaled->SetBinError(36,2.4836e-05);
   unweightHistosOther_3_Scaled->SetBinError(37,1.891482e-05);
   unweightHistosOther_3_Scaled->SetBinError(38,1.782031e-05);
   unweightHistosOther_3_Scaled->SetBinError(39,1.732766e-05);
   unweightHistosOther_3_Scaled->SetBinError(40,1.564325e-05);
   unweightHistosOther_3_Scaled->SetBinError(41,1.54796e-05);
   unweightHistosOther_3_Scaled->SetBinError(42,1.495258e-05);
   unweightHistosOther_3_Scaled->SetBinError(43,1.317997e-05);
   unweightHistosOther_3_Scaled->SetBinError(44,1.117727e-05);
   unweightHistosOther_3_Scaled->SetBinError(45,1.318066e-05);
   unweightHistosOther_3_Scaled->SetBinError(46,1.133131e-05);
   unweightHistosOther_3_Scaled->SetBinError(47,9.091733e-06);
   unweightHistosOther_3_Scaled->SetBinError(48,9.479906e-06);
   unweightHistosOther_3_Scaled->SetBinError(49,7.106145e-06);
   unweightHistosOther_3_Scaled->SetBinError(50,6.370715e-06);
   unweightHistosOther_3_Scaled->SetBinError(51,6.41867e-06);
   unweightHistosOther_3_Scaled->SetBinError(52,5.626896e-06);
   unweightHistosOther_3_Scaled->SetBinError(53,7.54674e-06);
   unweightHistosOther_3_Scaled->SetBinError(54,5.4097e-06);
   unweightHistosOther_3_Scaled->SetBinError(55,3.451998e-06);
   unweightHistosOther_3_Scaled->SetBinError(56,3.713272e-06);
   unweightHistosOther_3_Scaled->SetBinError(57,4.273579e-06);
   unweightHistosOther_3_Scaled->SetBinError(58,3.694365e-06);
   unweightHistosOther_3_Scaled->SetBinError(59,3.608848e-06);
   unweightHistosOther_3_Scaled->SetBinError(60,2.189688e-06);
   unweightHistosOther_3_Scaled->SetBinError(61,2.229792e-06);
   unweightHistosOther_3_Scaled->SetBinError(62,1.944727e-06);
   unweightHistosOther_3_Scaled->SetBinError(63,2.074785e-06);
   unweightHistosOther_3_Scaled->SetBinError(64,2.00936e-06);
   unweightHistosOther_3_Scaled->SetBinError(65,2.153369e-06);
   unweightHistosOther_3_Scaled->SetBinError(66,3.199239e-06);
   unweightHistosOther_3_Scaled->SetBinError(67,1.528691e-06);
   unweightHistosOther_3_Scaled->SetBinError(68,1.632441e-06);
   unweightHistosOther_3_Scaled->SetBinError(69,1.166454e-06);
   unweightHistosOther_3_Scaled->SetBinError(70,1.146513e-06);
   unweightHistosOther_3_Scaled->SetBinError(71,2.161457e-06);
   unweightHistosOther_3_Scaled->SetBinError(72,1.190217e-06);
   unweightHistosOther_3_Scaled->SetBinError(73,4.992795e-07);
   unweightHistosOther_3_Scaled->SetBinError(74,9.761555e-07);
   unweightHistosOther_3_Scaled->SetBinError(75,7.34212e-07);
   unweightHistosOther_3_Scaled->SetBinError(76,8.407065e-07);
   unweightHistosOther_3_Scaled->SetBinError(77,3.433305e-07);
   unweightHistosOther_3_Scaled->SetBinError(78,3.336027e-07);
   unweightHistosOther_3_Scaled->SetBinError(79,6.902315e-07);
   unweightHistosOther_3_Scaled->SetBinError(80,3.302482e-07);
   unweightHistosOther_3_Scaled->SetBinError(81,1.25784e-06);
   unweightHistosOther_3_Scaled->SetEntries(1.345079e+07);
   unweightHistosOther_3_Scaled->SetStats(0);
   unweightHistosOther_3_Scaled->SetLineColor(4);
   unweightHistosOther_3_Scaled->SetMarkerColor(4);
   unweightHistosOther_3_Scaled->SetMarkerStyle(20);
   unweightHistosOther_3_Scaled->SetMarkerSize(0.8);
   unweightHistosOther_3_Scaled->GetXaxis()->SetTitle("p_T[MeV]");
   unweightHistosOther_3_Scaled->GetXaxis()->SetNdivisions(505);
   unweightHistosOther_3_Scaled->GetXaxis()->SetLabelFont(133);
   unweightHistosOther_3_Scaled->GetXaxis()->SetLabelOffset(0.015);
   unweightHistosOther_3_Scaled->GetXaxis()->SetLabelSize(28);
   unweightHistosOther_3_Scaled->GetXaxis()->SetTitleSize(28);
   unweightHistosOther_3_Scaled->GetXaxis()->SetTitleFont(133);
   unweightHistosOther_3_Scaled->GetYaxis()->SetLabelFont(133);
   unweightHistosOther_3_Scaled->GetYaxis()->SetLabelSize(28);
   unweightHistosOther_3_Scaled->GetYaxis()->SetTitleSize(28);
   unweightHistosOther_3_Scaled->GetYaxis()->SetTitleFont(133);
   unweightHistosOther_3_Scaled->GetZaxis()->SetLabelFont(133);
   unweightHistosOther_3_Scaled->GetZaxis()->SetLabelSize(28);
   unweightHistosOther_3_Scaled->GetZaxis()->SetTitleSize(28);
   unweightHistosOther_3_Scaled->GetZaxis()->SetTitleFont(133);
   unweightHistosOther_3_Scaled->Draw("same");
   
   leg = new TLegend(0.58,0.59,0.79,0.86,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(133);
   leg->SetTextSize(28);
   leg->SetLineColor(1);
   leg->SetLineStyle(0);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   entry=leg->AddEntry("unweightHistosOther_2_Scaled","#it{D}^{0}#rightarrow #it{K}^{#font[122]{-}}#it{#pi}^{+}","lep");
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(4);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(0.8);
   entry->SetTextFont(133);
   entry=leg->AddEntry("unweightHistosThis_2_Scaled","#it{D}^{0}#rightarrow #it{K}^{#font[122]{-}}#it{K}^{+}","lep");
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(2);
   entry->SetMarkerStyle(25);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   leg->Draw();
   
   pt = new TPaveText(0.3,0.65,0.5,0.8,"NBNDC");
   pt->SetFillColor(0);
   pt->SetFillStyle(4000);
   pt->SetTextFont(133);
   pt->SetTextSize(28);
   text = pt->AddText("LHCb");
   pt->Draw();
   particle2_7->Modified();
   particle2->cd();
  
// ------------>Primitives in pad: particle2_8
   particle2_8 = new TPad("particle2_8", "particle2_8",0.3333333,0.175,0.6666667,0.5);
   particle2_8->Draw();
   particle2_8->cd();
   particle2_8->Range(-0.03846159,0,6.115385,0.1010059);
   particle2_8->SetFillColor(0);
   particle2_8->SetBorderMode(0);
   particle2_8->SetBorderSize(2);
   particle2_8->SetTickx(1);
   particle2_8->SetTicky(1);
   particle2_8->SetLeftMargin(0.25);
   particle2_8->SetBottomMargin(0);
   particle2_8->SetFrameBorderMode(0);
   particle2_8->SetFrameBorderMode(0);
   
   TH1D *weightHistosThis_5_Scaled = new TH1D("weightHistosThis_5_Scaled","#pi_{sl} : #eta",80,1.5,5.5);
   weightHistosThis_5_Scaled->SetBinContent(11,6.011405e-07);
   weightHistosThis_5_Scaled->SetBinContent(12,7.315466e-06);
   weightHistosThis_5_Scaled->SetBinContent(13,4.224384e-05);
   weightHistosThis_5_Scaled->SetBinContent(14,0.0001403012);
   weightHistosThis_5_Scaled->SetBinContent(15,0.0002973483);
   weightHistosThis_5_Scaled->SetBinContent(16,0.0006275748);
   weightHistosThis_5_Scaled->SetBinContent(17,0.001265883);
   weightHistosThis_5_Scaled->SetBinContent(18,0.001900857);
   weightHistosThis_5_Scaled->SetBinContent(19,0.002326574);
   weightHistosThis_5_Scaled->SetBinContent(20,0.003484076);
   weightHistosThis_5_Scaled->SetBinContent(21,0.005773937);
   weightHistosThis_5_Scaled->SetBinContent(22,0.007202539);
   weightHistosThis_5_Scaled->SetBinContent(23,0.007864048);
   weightHistosThis_5_Scaled->SetBinContent(24,0.0106426);
   weightHistosThis_5_Scaled->SetBinContent(25,0.01454731);
   weightHistosThis_5_Scaled->SetBinContent(26,0.01695908);
   weightHistosThis_5_Scaled->SetBinContent(27,0.01898013);
   weightHistosThis_5_Scaled->SetBinContent(28,0.02225975);
   weightHistosThis_5_Scaled->SetBinContent(29,0.02677432);
   weightHistosThis_5_Scaled->SetBinContent(30,0.03034769);
   weightHistosThis_5_Scaled->SetBinContent(31,0.03452134);
   weightHistosThis_5_Scaled->SetBinContent(32,0.04051527);
   weightHistosThis_5_Scaled->SetBinContent(33,0.04225449);
   weightHistosThis_5_Scaled->SetBinContent(34,0.04703465);
   weightHistosThis_5_Scaled->SetBinContent(35,0.05143171);
   weightHistosThis_5_Scaled->SetBinContent(36,0.05248221);
   weightHistosThis_5_Scaled->SetBinContent(37,0.05130367);
   weightHistosThis_5_Scaled->SetBinContent(38,0.05103571);
   weightHistosThis_5_Scaled->SetBinContent(39,0.05018771);
   weightHistosThis_5_Scaled->SetBinContent(40,0.04835425);
   weightHistosThis_5_Scaled->SetBinContent(41,0.04530941);
   weightHistosThis_5_Scaled->SetBinContent(42,0.04125738);
   weightHistosThis_5_Scaled->SetBinContent(43,0.03741543);
   weightHistosThis_5_Scaled->SetBinContent(44,0.03449007);
   weightHistosThis_5_Scaled->SetBinContent(45,0.03127);
   weightHistosThis_5_Scaled->SetBinContent(46,0.02800914);
   weightHistosThis_5_Scaled->SetBinContent(47,0.02430614);
   weightHistosThis_5_Scaled->SetBinContent(48,0.02083385);
   weightHistosThis_5_Scaled->SetBinContent(49,0.01806781);
   weightHistosThis_5_Scaled->SetBinContent(50,0.01539937);
   weightHistosThis_5_Scaled->SetBinContent(51,0.01294926);
   weightHistosThis_5_Scaled->SetBinContent(52,0.0114907);
   weightHistosThis_5_Scaled->SetBinContent(53,0.009581281);
   weightHistosThis_5_Scaled->SetBinContent(54,0.007314963);
   weightHistosThis_5_Scaled->SetBinContent(55,0.005594479);
   weightHistosThis_5_Scaled->SetBinContent(56,0.004083236);
   weightHistosThis_5_Scaled->SetBinContent(57,0.00278351);
   weightHistosThis_5_Scaled->SetBinContent(58,0.002106169);
   weightHistosThis_5_Scaled->SetBinContent(59,0.001923754);
   weightHistosThis_5_Scaled->SetBinContent(60,0.001670578);
   weightHistosThis_5_Scaled->SetBinContent(61,0.001218498);
   weightHistosThis_5_Scaled->SetBinContent(62,0.000928597);
   weightHistosThis_5_Scaled->SetBinContent(63,0.0005583832);
   weightHistosThis_5_Scaled->SetBinContent(64,0.0003545308);
   weightHistosThis_5_Scaled->SetBinContent(65,0.0002293223);
   weightHistosThis_5_Scaled->SetBinContent(66,0.0001819758);
   weightHistosThis_5_Scaled->SetBinContent(67,5.045225e-05);
   weightHistosThis_5_Scaled->SetBinContent(68,3.427279e-05);
   weightHistosThis_5_Scaled->SetBinContent(69,1.385404e-05);
   weightHistosThis_5_Scaled->SetBinContent(70,8.639457e-06);
   weightHistosThis_5_Scaled->SetBinContent(71,3.85935e-08);
   weightHistosThis_5_Scaled->SetBinContent(72,-5.990207e-07);
   weightHistosThis_5_Scaled->SetBinContent(73,3.334128e-07);
   weightHistosThis_5_Scaled->SetBinError(11,2.652695e-07);
   weightHistosThis_5_Scaled->SetBinError(12,1.155209e-06);
   weightHistosThis_5_Scaled->SetBinError(13,3.62658e-06);
   weightHistosThis_5_Scaled->SetBinError(14,7.521262e-06);
   weightHistosThis_5_Scaled->SetBinError(15,1.25184e-05);
   weightHistosThis_5_Scaled->SetBinError(16,2.124102e-05);
   weightHistosThis_5_Scaled->SetBinError(17,3.751081e-05);
   weightHistosThis_5_Scaled->SetBinError(18,4.598547e-05);
   weightHistosThis_5_Scaled->SetBinError(19,5.109532e-05);
   weightHistosThis_5_Scaled->SetBinError(20,7.046919e-05);
   weightHistosThis_5_Scaled->SetBinError(21,9.87572e-05);
   weightHistosThis_5_Scaled->SetBinError(22,0.0001114222);
   weightHistosThis_5_Scaled->SetBinError(23,0.0001118589);
   weightHistosThis_5_Scaled->SetBinError(24,0.0001362192);
   weightHistosThis_5_Scaled->SetBinError(25,0.0001656946);
   weightHistosThis_5_Scaled->SetBinError(26,0.0001822479);
   weightHistosThis_5_Scaled->SetBinError(27,0.0001913914);
   weightHistosThis_5_Scaled->SetBinError(28,0.0002121306);
   weightHistosThis_5_Scaled->SetBinError(29,0.0002382986);
   weightHistosThis_5_Scaled->SetBinError(30,0.0002596399);
   weightHistosThis_5_Scaled->SetBinError(31,0.0002779451);
   weightHistosThis_5_Scaled->SetBinError(32,0.0003067672);
   weightHistosThis_5_Scaled->SetBinError(33,0.0003138506);
   weightHistosThis_5_Scaled->SetBinError(34,0.0003314356);
   weightHistosThis_5_Scaled->SetBinError(35,0.0003502792);
   weightHistosThis_5_Scaled->SetBinError(36,0.000351745);
   weightHistosThis_5_Scaled->SetBinError(37,0.0003439196);
   weightHistosThis_5_Scaled->SetBinError(38,0.0003377177);
   weightHistosThis_5_Scaled->SetBinError(39,0.0003269267);
   weightHistosThis_5_Scaled->SetBinError(40,0.0003145643);
   weightHistosThis_5_Scaled->SetBinError(41,0.0003004077);
   weightHistosThis_5_Scaled->SetBinError(42,0.0002772602);
   weightHistosThis_5_Scaled->SetBinError(43,0.0002514488);
   weightHistosThis_5_Scaled->SetBinError(44,0.0002381054);
   weightHistosThis_5_Scaled->SetBinError(45,0.0002218888);
   weightHistosThis_5_Scaled->SetBinError(46,0.0002088261);
   weightHistosThis_5_Scaled->SetBinError(47,0.0001878075);
   weightHistosThis_5_Scaled->SetBinError(48,0.0001680829);
   weightHistosThis_5_Scaled->SetBinError(49,0.0001544546);
   weightHistosThis_5_Scaled->SetBinError(50,0.0001434776);
   weightHistosThis_5_Scaled->SetBinError(51,0.0001278279);
   weightHistosThis_5_Scaled->SetBinError(52,0.0001190945);
   weightHistosThis_5_Scaled->SetBinError(53,0.000107652);
   weightHistosThis_5_Scaled->SetBinError(54,9.333447e-05);
   weightHistosThis_5_Scaled->SetBinError(55,8.17167e-05);
   weightHistosThis_5_Scaled->SetBinError(56,7.113555e-05);
   weightHistosThis_5_Scaled->SetBinError(57,6.058313e-05);
   weightHistosThis_5_Scaled->SetBinError(58,5.418738e-05);
   weightHistosThis_5_Scaled->SetBinError(59,5.123927e-05);
   weightHistosThis_5_Scaled->SetBinError(60,4.682947e-05);
   weightHistosThis_5_Scaled->SetBinError(61,4.079964e-05);
   weightHistosThis_5_Scaled->SetBinError(62,3.702335e-05);
   weightHistosThis_5_Scaled->SetBinError(63,2.894715e-05);
   weightHistosThis_5_Scaled->SetBinError(64,2.421538e-05);
   weightHistosThis_5_Scaled->SetBinError(65,2.177508e-05);
   weightHistosThis_5_Scaled->SetBinError(66,2.306814e-05);
   weightHistosThis_5_Scaled->SetBinError(67,1.361662e-05);
   weightHistosThis_5_Scaled->SetBinError(68,9.721688e-06);
   weightHistosThis_5_Scaled->SetBinError(69,9.344637e-06);
   weightHistosThis_5_Scaled->SetBinError(70,8.480011e-06);
   weightHistosThis_5_Scaled->SetBinError(71,1.961325e-06);
   weightHistosThis_5_Scaled->SetBinError(72,4.760634e-07);
   weightHistosThis_5_Scaled->SetBinError(73,3.334128e-07);
   weightHistosThis_5_Scaled->SetMinimum(0);
   weightHistosThis_5_Scaled->SetMaximum(0.09090529);
   weightHistosThis_5_Scaled->SetEntries(2698728);
   weightHistosThis_5_Scaled->SetStats(0);
   weightHistosThis_5_Scaled->SetLineColor(2);
   weightHistosThis_5_Scaled->SetMarkerColor(2);
   weightHistosThis_5_Scaled->SetMarkerStyle(25);
   weightHistosThis_5_Scaled->GetXaxis()->SetTitle("#eta[]");
   weightHistosThis_5_Scaled->GetXaxis()->SetNdivisions(504);
   weightHistosThis_5_Scaled->GetXaxis()->SetLabelFont(133);
   weightHistosThis_5_Scaled->GetXaxis()->SetLabelOffset(0.015);
   weightHistosThis_5_Scaled->GetXaxis()->SetLabelSize(28);
   weightHistosThis_5_Scaled->GetXaxis()->SetTitleSize(28);
   weightHistosThis_5_Scaled->GetXaxis()->SetTitleFont(133);
   weightHistosThis_5_Scaled->GetYaxis()->SetTitle("a.u");
   weightHistosThis_5_Scaled->GetYaxis()->SetNdivisions(506);
   weightHistosThis_5_Scaled->GetYaxis()->SetLabelFont(133);
   weightHistosThis_5_Scaled->GetYaxis()->SetLabelOffset(0.01);
   weightHistosThis_5_Scaled->GetYaxis()->SetLabelSize(28);
   weightHistosThis_5_Scaled->GetYaxis()->SetTitleSize(28);
   weightHistosThis_5_Scaled->GetYaxis()->SetTitleOffset(2.9);
   weightHistosThis_5_Scaled->GetYaxis()->SetTitleFont(133);
   weightHistosThis_5_Scaled->GetZaxis()->SetLabelFont(133);
   weightHistosThis_5_Scaled->GetZaxis()->SetLabelSize(28);
   weightHistosThis_5_Scaled->GetZaxis()->SetTitleSize(28);
   weightHistosThis_5_Scaled->GetZaxis()->SetTitleFont(133);
   weightHistosThis_5_Scaled->Draw("");
   
   TH1D *unweightHistosOther_5_Scaled = new TH1D("unweightHistosOther_5_Scaled","#pi_{sl} : #eta",80,1.5,5.5);
   unweightHistosOther_5_Scaled->SetBinContent(10,1.331276e-09);
   unweightHistosOther_5_Scaled->SetBinContent(11,3.525523e-07);
   unweightHistosOther_5_Scaled->SetBinContent(12,1.14163e-05);
   unweightHistosOther_5_Scaled->SetBinContent(13,3.54074e-05);
   unweightHistosOther_5_Scaled->SetBinContent(14,0.0001399201);
   unweightHistosOther_5_Scaled->SetBinContent(15,0.0003740205);
   unweightHistosOther_5_Scaled->SetBinContent(16,0.0007051922);
   unweightHistosOther_5_Scaled->SetBinContent(17,0.001212163);
   unweightHistosOther_5_Scaled->SetBinContent(18,0.002011978);
   unweightHistosOther_5_Scaled->SetBinContent(19,0.002810504);
   unweightHistosOther_5_Scaled->SetBinContent(20,0.004100088);
   unweightHistosOther_5_Scaled->SetBinContent(21,0.005563977);
   unweightHistosOther_5_Scaled->SetBinContent(22,0.007176369);
   unweightHistosOther_5_Scaled->SetBinContent(23,0.009365124);
   unweightHistosOther_5_Scaled->SetBinContent(24,0.0119757);
   unweightHistosOther_5_Scaled->SetBinContent(25,0.01471152);
   unweightHistosOther_5_Scaled->SetBinContent(26,0.0174236);
   unweightHistosOther_5_Scaled->SetBinContent(27,0.02041926);
   unweightHistosOther_5_Scaled->SetBinContent(28,0.02398811);
   unweightHistosOther_5_Scaled->SetBinContent(29,0.02698604);
   unweightHistosOther_5_Scaled->SetBinContent(30,0.03062378);
   unweightHistosOther_5_Scaled->SetBinContent(31,0.03588769);
   unweightHistosOther_5_Scaled->SetBinContent(32,0.04057946);
   unweightHistosOther_5_Scaled->SetBinContent(33,0.04477887);
   unweightHistosOther_5_Scaled->SetBinContent(34,0.04928527);
   unweightHistosOther_5_Scaled->SetBinContent(35,0.05214945);
   unweightHistosOther_5_Scaled->SetBinContent(36,0.05342165);
   unweightHistosOther_5_Scaled->SetBinContent(37,0.0534737);
   unweightHistosOther_5_Scaled->SetBinContent(38,0.05277358);
   unweightHistosOther_5_Scaled->SetBinContent(39,0.05040066);
   unweightHistosOther_5_Scaled->SetBinContent(40,0.0468847);
   unweightHistosOther_5_Scaled->SetBinContent(41,0.04323543);
   unweightHistosOther_5_Scaled->SetBinContent(42,0.0398821);
   unweightHistosOther_5_Scaled->SetBinContent(43,0.03631933);
   unweightHistosOther_5_Scaled->SetBinContent(44,0.03267361);
   unweightHistosOther_5_Scaled->SetBinContent(45,0.02939165);
   unweightHistosOther_5_Scaled->SetBinContent(46,0.02616278);
   unweightHistosOther_5_Scaled->SetBinContent(47,0.02283086);
   unweightHistosOther_5_Scaled->SetBinContent(48,0.01974978);
   unweightHistosOther_5_Scaled->SetBinContent(49,0.01656744);
   unweightHistosOther_5_Scaled->SetBinContent(50,0.01420642);
   unweightHistosOther_5_Scaled->SetBinContent(51,0.01232334);
   unweightHistosOther_5_Scaled->SetBinContent(52,0.01058083);
   unweightHistosOther_5_Scaled->SetBinContent(53,0.008888597);
   unweightHistosOther_5_Scaled->SetBinContent(54,0.007141432);
   unweightHistosOther_5_Scaled->SetBinContent(55,0.005246639);
   unweightHistosOther_5_Scaled->SetBinContent(56,0.003930958);
   unweightHistosOther_5_Scaled->SetBinContent(57,0.002690922);
   unweightHistosOther_5_Scaled->SetBinContent(58,0.001973517);
   unweightHistosOther_5_Scaled->SetBinContent(59,0.001822472);
   unweightHistosOther_5_Scaled->SetBinContent(60,0.001538908);
   unweightHistosOther_5_Scaled->SetBinContent(61,0.001207181);
   unweightHistosOther_5_Scaled->SetBinContent(62,0.0008552828);
   unweightHistosOther_5_Scaled->SetBinContent(63,0.0005841875);
   unweightHistosOther_5_Scaled->SetBinContent(64,0.0003918007);
   unweightHistosOther_5_Scaled->SetBinContent(65,0.0002426733);
   unweightHistosOther_5_Scaled->SetBinContent(66,0.0001425117);
   unweightHistosOther_5_Scaled->SetBinContent(67,8.444426e-05);
   unweightHistosOther_5_Scaled->SetBinContent(68,3.795063e-05);
   unweightHistosOther_5_Scaled->SetBinContent(69,1.755473e-05);
   unweightHistosOther_5_Scaled->SetBinContent(70,4.011034e-06);
   unweightHistosOther_5_Scaled->SetBinContent(71,2.630678e-06);
   unweightHistosOther_5_Scaled->SetBinContent(72,1.232492e-06);
   unweightHistosOther_5_Scaled->SetBinContent(73,1.973329e-06);
   unweightHistosOther_5_Scaled->SetBinError(10,1.331276e-09);
   unweightHistosOther_5_Scaled->SetBinError(11,1.607771e-07);
   unweightHistosOther_5_Scaled->SetBinError(12,4.912955e-06);
   unweightHistosOther_5_Scaled->SetBinError(13,3.220302e-06);
   unweightHistosOther_5_Scaled->SetBinError(14,8.28114e-06);
   unweightHistosOther_5_Scaled->SetBinError(15,1.745684e-05);
   unweightHistosOther_5_Scaled->SetBinError(16,2.034396e-05);
   unweightHistosOther_5_Scaled->SetBinError(17,2.806614e-05);
   unweightHistosOther_5_Scaled->SetBinError(18,3.665252e-05);
   unweightHistosOther_5_Scaled->SetBinError(19,8.769661e-05);
   unweightHistosOther_5_Scaled->SetBinError(20,6.737524e-05);
   unweightHistosOther_5_Scaled->SetBinError(21,7.250913e-05);
   unweightHistosOther_5_Scaled->SetBinError(22,0.0001481655);
   unweightHistosOther_5_Scaled->SetBinError(23,0.0001101197);
   unweightHistosOther_5_Scaled->SetBinError(24,0.0001307987);
   unweightHistosOther_5_Scaled->SetBinError(25,0.0001588829);
   unweightHistosOther_5_Scaled->SetBinError(26,0.0001685144);
   unweightHistosOther_5_Scaled->SetBinError(27,0.0001736076);
   unweightHistosOther_5_Scaled->SetBinError(28,0.0002040355);
   unweightHistosOther_5_Scaled->SetBinError(29,0.0002090701);
   unweightHistosOther_5_Scaled->SetBinError(30,0.0002110774);
   unweightHistosOther_5_Scaled->SetBinError(31,0.0002324142);
   unweightHistosOther_5_Scaled->SetBinError(32,0.0002481519);
   unweightHistosOther_5_Scaled->SetBinError(33,0.0002531566);
   unweightHistosOther_5_Scaled->SetBinError(34,0.0002655638);
   unweightHistosOther_5_Scaled->SetBinError(35,0.0002679644);
   unweightHistosOther_5_Scaled->SetBinError(36,0.0002658326);
   unweightHistosOther_5_Scaled->SetBinError(37,0.000248492);
   unweightHistosOther_5_Scaled->SetBinError(38,0.0002428133);
   unweightHistosOther_5_Scaled->SetBinError(39,0.0002210733);
   unweightHistosOther_5_Scaled->SetBinError(40,0.0002010354);
   unweightHistosOther_5_Scaled->SetBinError(41,0.0001859921);
   unweightHistosOther_5_Scaled->SetBinError(42,0.0001721494);
   unweightHistosOther_5_Scaled->SetBinError(43,0.0001613926);
   unweightHistosOther_5_Scaled->SetBinError(44,0.0001492878);
   unweightHistosOther_5_Scaled->SetBinError(45,0.0001383159);
   unweightHistosOther_5_Scaled->SetBinError(46,0.0001319788);
   unweightHistosOther_5_Scaled->SetBinError(47,0.0001210054);
   unweightHistosOther_5_Scaled->SetBinError(48,0.0001134484);
   unweightHistosOther_5_Scaled->SetBinError(49,0.0001025105);
   unweightHistosOther_5_Scaled->SetBinError(50,9.643867e-05);
   unweightHistosOther_5_Scaled->SetBinError(51,8.909826e-05);
   unweightHistosOther_5_Scaled->SetBinError(52,8.463547e-05);
   unweightHistosOther_5_Scaled->SetBinError(53,7.545286e-05);
   unweightHistosOther_5_Scaled->SetBinError(54,6.830717e-05);
   unweightHistosOther_5_Scaled->SetBinError(55,5.457778e-05);
   unweightHistosOther_5_Scaled->SetBinError(56,4.926069e-05);
   unweightHistosOther_5_Scaled->SetBinError(57,3.995233e-05);
   unweightHistosOther_5_Scaled->SetBinError(58,3.131044e-05);
   unweightHistosOther_5_Scaled->SetBinError(59,3.302321e-05);
   unweightHistosOther_5_Scaled->SetBinError(60,2.825775e-05);
   unweightHistosOther_5_Scaled->SetBinError(61,2.060233e-05);
   unweightHistosOther_5_Scaled->SetBinError(62,1.625128e-05);
   unweightHistosOther_5_Scaled->SetBinError(63,1.286291e-05);
   unweightHistosOther_5_Scaled->SetBinError(64,1.33459e-05);
   unweightHistosOther_5_Scaled->SetBinError(65,1.000402e-05);
   unweightHistosOther_5_Scaled->SetBinError(66,6.844644e-06);
   unweightHistosOther_5_Scaled->SetBinError(67,4.916538e-06);
   unweightHistosOther_5_Scaled->SetBinError(68,3.49749e-06);
   unweightHistosOther_5_Scaled->SetBinError(69,2.664477e-06);
   unweightHistosOther_5_Scaled->SetBinError(70,3.074259e-06);
   unweightHistosOther_5_Scaled->SetBinError(71,1.201529e-06);
   unweightHistosOther_5_Scaled->SetBinError(72,1.510032e-06);
   unweightHistosOther_5_Scaled->SetBinError(73,1.542968e-06);
   unweightHistosOther_5_Scaled->SetEntries(1.345079e+07);
   unweightHistosOther_5_Scaled->SetStats(0);
   unweightHistosOther_5_Scaled->SetLineColor(4);
   unweightHistosOther_5_Scaled->SetMarkerColor(4);
   unweightHistosOther_5_Scaled->SetMarkerStyle(20);
   unweightHistosOther_5_Scaled->SetMarkerSize(0.8);
   unweightHistosOther_5_Scaled->GetXaxis()->SetTitle("#eta[]");
   unweightHistosOther_5_Scaled->GetXaxis()->SetNdivisions(505);
   unweightHistosOther_5_Scaled->GetXaxis()->SetLabelFont(133);
   unweightHistosOther_5_Scaled->GetXaxis()->SetLabelOffset(0.015);
   unweightHistosOther_5_Scaled->GetXaxis()->SetLabelSize(28);
   unweightHistosOther_5_Scaled->GetXaxis()->SetTitleSize(28);
   unweightHistosOther_5_Scaled->GetXaxis()->SetTitleFont(133);
   unweightHistosOther_5_Scaled->GetYaxis()->SetLabelFont(133);
   unweightHistosOther_5_Scaled->GetYaxis()->SetLabelSize(28);
   unweightHistosOther_5_Scaled->GetYaxis()->SetTitleSize(28);
   unweightHistosOther_5_Scaled->GetYaxis()->SetTitleFont(133);
   unweightHistosOther_5_Scaled->GetZaxis()->SetLabelFont(133);
   unweightHistosOther_5_Scaled->GetZaxis()->SetLabelSize(28);
   unweightHistosOther_5_Scaled->GetZaxis()->SetTitleSize(28);
   unweightHistosOther_5_Scaled->GetZaxis()->SetTitleFont(133);
   unweightHistosOther_5_Scaled->Draw("same");
   
   leg = new TLegend(0.58,0.59,0.79,0.86,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(133);
   leg->SetTextSize(28);
   leg->SetLineColor(1);
   leg->SetLineStyle(0);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   entry=leg->AddEntry("unweightHistosOther_2_Scaled","#it{D}^{0}#rightarrow #it{K}^{#font[122]{-}}#it{#pi}^{+}","lep");
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(4);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(0.8);
   entry->SetTextFont(133);
   entry=leg->AddEntry("unweightHistosThis_2_Scaled","#it{D}^{0}#rightarrow #it{K}^{#font[122]{-}}#it{K}^{+}","lep");
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(2);
   entry->SetMarkerStyle(25);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   leg->Draw();
   
   pt = new TPaveText(0.3,0.65,0.5,0.8,"NBNDC");
   pt->SetFillColor(0);
   pt->SetFillStyle(4000);
   pt->SetTextFont(133);
   pt->SetTextSize(28);
   text = pt->AddText("LHCb");
   pt->Draw();
   particle2_8->Modified();
   particle2->cd();
  
// ------------>Primitives in pad: particle2_9
   particle2_9 = new TPad("particle2_9", "particle2_9",0.6666667,0.175,1,0.5);
   particle2_9->Draw();
   particle2_9->cd();
   particle2_9->Range(-6.443539,0,4.762615,0.03476527);
   particle2_9->SetFillColor(0);
   particle2_9->SetBorderMode(0);
   particle2_9->SetBorderSize(2);
   particle2_9->SetTickx(1);
   particle2_9->SetTicky(1);
   particle2_9->SetLeftMargin(0.25);
   particle2_9->SetBottomMargin(0);
   particle2_9->SetFrameBorderMode(0);
   particle2_9->SetFrameBorderMode(0);
   
   TH1D *weightHistosThis_7_Scaled = new TH1D("weightHistosThis_7_Scaled","#pi_{sl} : #phi",80,-3.642,3.642);
   weightHistosThis_7_Scaled->SetBinContent(6,0.0056257);
   weightHistosThis_7_Scaled->SetBinContent(7,0.01341043);
   weightHistosThis_7_Scaled->SetBinContent(8,0.01487933);
   weightHistosThis_7_Scaled->SetBinContent(9,0.01686591);
   weightHistosThis_7_Scaled->SetBinContent(10,0.01697671);
   weightHistosThis_7_Scaled->SetBinContent(11,0.0166274);
   weightHistosThis_7_Scaled->SetBinContent(12,0.01625318);
   weightHistosThis_7_Scaled->SetBinContent(13,0.01664621);
   weightHistosThis_7_Scaled->SetBinContent(14,0.01732685);
   weightHistosThis_7_Scaled->SetBinContent(15,0.0155741);
   weightHistosThis_7_Scaled->SetBinContent(16,0.01392079);
   weightHistosThis_7_Scaled->SetBinContent(17,0.01353905);
   weightHistosThis_7_Scaled->SetBinContent(18,0.01363177);
   weightHistosThis_7_Scaled->SetBinContent(19,0.01380942);
   weightHistosThis_7_Scaled->SetBinContent(20,0.01218486);
   weightHistosThis_7_Scaled->SetBinContent(21,0.01101252);
   weightHistosThis_7_Scaled->SetBinContent(22,0.01203304);
   weightHistosThis_7_Scaled->SetBinContent(23,0.01198658);
   weightHistosThis_7_Scaled->SetBinContent(24,0.01193578);
   weightHistosThis_7_Scaled->SetBinContent(25,0.01210553);
   weightHistosThis_7_Scaled->SetBinContent(26,0.01132632);
   weightHistosThis_7_Scaled->SetBinContent(27,0.01112591);
   weightHistosThis_7_Scaled->SetBinContent(28,0.01141358);
   weightHistosThis_7_Scaled->SetBinContent(29,0.01272709);
   weightHistosThis_7_Scaled->SetBinContent(30,0.01437952);
   weightHistosThis_7_Scaled->SetBinContent(31,0.0139744);
   weightHistosThis_7_Scaled->SetBinContent(32,0.01262377);
   weightHistosThis_7_Scaled->SetBinContent(33,0.01479318);
   weightHistosThis_7_Scaled->SetBinContent(34,0.01627387);
   weightHistosThis_7_Scaled->SetBinContent(35,0.01676919);
   weightHistosThis_7_Scaled->SetBinContent(36,0.01610851);
   weightHistosThis_7_Scaled->SetBinContent(37,0.01529727);
   weightHistosThis_7_Scaled->SetBinContent(38,0.01452973);
   weightHistosThis_7_Scaled->SetBinContent(39,0.01323354);
   weightHistosThis_7_Scaled->SetBinContent(40,0.01186611);
   weightHistosThis_7_Scaled->SetBinContent(41,0.01218871);
   weightHistosThis_7_Scaled->SetBinContent(42,0.01355585);
   weightHistosThis_7_Scaled->SetBinContent(43,0.0155732);
   weightHistosThis_7_Scaled->SetBinContent(44,0.01656932);
   weightHistosThis_7_Scaled->SetBinContent(45,0.01746935);
   weightHistosThis_7_Scaled->SetBinContent(46,0.01840514);
   weightHistosThis_7_Scaled->SetBinContent(47,0.01766631);
   weightHistosThis_7_Scaled->SetBinContent(48,0.01639129);
   weightHistosThis_7_Scaled->SetBinContent(49,0.01448332);
   weightHistosThis_7_Scaled->SetBinContent(50,0.01642408);
   weightHistosThis_7_Scaled->SetBinContent(51,0.01593116);
   weightHistosThis_7_Scaled->SetBinContent(52,0.01409524);
   weightHistosThis_7_Scaled->SetBinContent(53,0.01264572);
   weightHistosThis_7_Scaled->SetBinContent(54,0.0121576);
   weightHistosThis_7_Scaled->SetBinContent(55,0.01273591);
   weightHistosThis_7_Scaled->SetBinContent(56,0.01337465);
   weightHistosThis_7_Scaled->SetBinContent(57,0.01222492);
   weightHistosThis_7_Scaled->SetBinContent(58,0.01230056);
   weightHistosThis_7_Scaled->SetBinContent(59,0.01278436);
   weightHistosThis_7_Scaled->SetBinContent(60,0.01157057);
   weightHistosThis_7_Scaled->SetBinContent(61,0.01289179);
   weightHistosThis_7_Scaled->SetBinContent(62,0.01378902);
   weightHistosThis_7_Scaled->SetBinContent(63,0.01428289);
   weightHistosThis_7_Scaled->SetBinContent(64,0.01425273);
   weightHistosThis_7_Scaled->SetBinContent(65,0.01502866);
   weightHistosThis_7_Scaled->SetBinContent(66,0.01681284);
   weightHistosThis_7_Scaled->SetBinContent(67,0.01822939);
   weightHistosThis_7_Scaled->SetBinContent(68,0.01772107);
   weightHistosThis_7_Scaled->SetBinContent(69,0.01750375);
   weightHistosThis_7_Scaled->SetBinContent(70,0.01769507);
   weightHistosThis_7_Scaled->SetBinContent(71,0.0181908);
   weightHistosThis_7_Scaled->SetBinContent(72,0.01740447);
   weightHistosThis_7_Scaled->SetBinContent(73,0.01542329);
   weightHistosThis_7_Scaled->SetBinContent(74,0.01394057);
   weightHistosThis_7_Scaled->SetBinContent(75,0.005499231);
   weightHistosThis_7_Scaled->SetBinError(6,0.0001078228);
   weightHistosThis_7_Scaled->SetBinError(7,0.0001656602);
   weightHistosThis_7_Scaled->SetBinError(8,0.0001750883);
   weightHistosThis_7_Scaled->SetBinError(9,0.0001790767);
   weightHistosThis_7_Scaled->SetBinError(10,0.0001741649);
   weightHistosThis_7_Scaled->SetBinError(11,0.00016962);
   weightHistosThis_7_Scaled->SetBinError(12,0.0001648382);
   weightHistosThis_7_Scaled->SetBinError(13,0.0001679433);
   weightHistosThis_7_Scaled->SetBinError(14,0.0001732562);
   weightHistosThis_7_Scaled->SetBinError(15,0.0001647674);
   weightHistosThis_7_Scaled->SetBinError(16,0.0001533795);
   weightHistosThis_7_Scaled->SetBinError(17,0.0001528522);
   weightHistosThis_7_Scaled->SetBinError(18,0.0001605338);
   weightHistosThis_7_Scaled->SetBinError(19,0.0001698527);
   weightHistosThis_7_Scaled->SetBinError(20,0.0001659632);
   weightHistosThis_7_Scaled->SetBinError(21,0.0001650965);
   weightHistosThis_7_Scaled->SetBinError(22,0.0001809331);
   weightHistosThis_7_Scaled->SetBinError(23,0.000187692);
   weightHistosThis_7_Scaled->SetBinError(24,0.0001828606);
   weightHistosThis_7_Scaled->SetBinError(25,0.0001756187);
   weightHistosThis_7_Scaled->SetBinError(26,0.00016059);
   weightHistosThis_7_Scaled->SetBinError(27,0.0001515415);
   weightHistosThis_7_Scaled->SetBinError(28,0.0001483316);
   weightHistosThis_7_Scaled->SetBinError(29,0.0001539191);
   weightHistosThis_7_Scaled->SetBinError(30,0.0001620377);
   weightHistosThis_7_Scaled->SetBinError(31,0.0001532059);
   weightHistosThis_7_Scaled->SetBinError(32,0.0001446228);
   weightHistosThis_7_Scaled->SetBinError(33,0.0001569425);
   weightHistosThis_7_Scaled->SetBinError(34,0.0001659449);
   weightHistosThis_7_Scaled->SetBinError(35,0.00016803);
   weightHistosThis_7_Scaled->SetBinError(36,0.000164477);
   weightHistosThis_7_Scaled->SetBinError(37,0.0001639167);
   weightHistosThis_7_Scaled->SetBinError(38,0.0001653987);
   weightHistosThis_7_Scaled->SetBinError(39,0.0001615694);
   weightHistosThis_7_Scaled->SetBinError(40,0.0001530123);
   weightHistosThis_7_Scaled->SetBinError(41,0.0001572927);
   weightHistosThis_7_Scaled->SetBinError(42,0.0001650663);
   weightHistosThis_7_Scaled->SetBinError(43,0.0001726423);
   weightHistosThis_7_Scaled->SetBinError(44,0.0001723723);
   weightHistosThis_7_Scaled->SetBinError(45,0.0001742375);
   weightHistosThis_7_Scaled->SetBinError(46,0.0001782907);
   weightHistosThis_7_Scaled->SetBinError(47,0.0001729052);
   weightHistosThis_7_Scaled->SetBinError(48,0.0001661188);
   weightHistosThis_7_Scaled->SetBinError(49,0.0001545013);
   weightHistosThis_7_Scaled->SetBinError(50,0.0001697421);
   weightHistosThis_7_Scaled->SetBinError(51,0.000170831);
   weightHistosThis_7_Scaled->SetBinError(52,0.0001633008);
   weightHistosThis_7_Scaled->SetBinError(53,0.000161266);
   weightHistosThis_7_Scaled->SetBinError(54,0.0001641198);
   weightHistosThis_7_Scaled->SetBinError(55,0.0001770981);
   weightHistosThis_7_Scaled->SetBinError(56,0.0001926868);
   weightHistosThis_7_Scaled->SetBinError(57,0.0001868405);
   weightHistosThis_7_Scaled->SetBinError(58,0.0001950508);
   weightHistosThis_7_Scaled->SetBinError(59,0.00019059);
   weightHistosThis_7_Scaled->SetBinError(60,0.0001731025);
   weightHistosThis_7_Scaled->SetBinError(61,0.000176213);
   weightHistosThis_7_Scaled->SetBinError(62,0.0001706004);
   weightHistosThis_7_Scaled->SetBinError(63,0.0001660836);
   weightHistosThis_7_Scaled->SetBinError(64,0.0001627299);
   weightHistosThis_7_Scaled->SetBinError(65,0.0001626908);
   weightHistosThis_7_Scaled->SetBinError(66,0.0001721909);
   weightHistosThis_7_Scaled->SetBinError(67,0.0001766634);
   weightHistosThis_7_Scaled->SetBinError(68,0.0001694527);
   weightHistosThis_7_Scaled->SetBinError(69,0.0001712485);
   weightHistosThis_7_Scaled->SetBinError(70,0.0001713908);
   weightHistosThis_7_Scaled->SetBinError(71,0.0001787389);
   weightHistosThis_7_Scaled->SetBinError(72,0.0001811751);
   weightHistosThis_7_Scaled->SetBinError(73,0.0001781106);
   weightHistosThis_7_Scaled->SetBinError(74,0.0001689952);
   weightHistosThis_7_Scaled->SetBinError(75,0.0001043732);
   weightHistosThis_7_Scaled->SetMinimum(0);
   weightHistosThis_7_Scaled->SetMaximum(0.03128874);
   weightHistosThis_7_Scaled->SetEntries(2698728);
   weightHistosThis_7_Scaled->SetStats(0);
   weightHistosThis_7_Scaled->SetLineColor(2);
   weightHistosThis_7_Scaled->SetMarkerColor(2);
   weightHistosThis_7_Scaled->SetMarkerStyle(25);
   weightHistosThis_7_Scaled->GetXaxis()->SetTitle("#phi[]");
   weightHistosThis_7_Scaled->GetXaxis()->SetNdivisions(504);
   weightHistosThis_7_Scaled->GetXaxis()->SetLabelFont(133);
   weightHistosThis_7_Scaled->GetXaxis()->SetLabelOffset(0.015);
   weightHistosThis_7_Scaled->GetXaxis()->SetLabelSize(28);
   weightHistosThis_7_Scaled->GetXaxis()->SetTitleSize(28);
   weightHistosThis_7_Scaled->GetXaxis()->SetTitleFont(133);
   weightHistosThis_7_Scaled->GetYaxis()->SetTitle("a.u");
   weightHistosThis_7_Scaled->GetYaxis()->SetNdivisions(506);
   weightHistosThis_7_Scaled->GetYaxis()->SetLabelFont(133);
   weightHistosThis_7_Scaled->GetYaxis()->SetLabelOffset(0.01);
   weightHistosThis_7_Scaled->GetYaxis()->SetLabelSize(28);
   weightHistosThis_7_Scaled->GetYaxis()->SetTitleSize(28);
   weightHistosThis_7_Scaled->GetYaxis()->SetTitleOffset(2.9);
   weightHistosThis_7_Scaled->GetYaxis()->SetTitleFont(133);
   weightHistosThis_7_Scaled->GetZaxis()->SetLabelFont(133);
   weightHistosThis_7_Scaled->GetZaxis()->SetLabelSize(28);
   weightHistosThis_7_Scaled->GetZaxis()->SetTitleSize(28);
   weightHistosThis_7_Scaled->GetZaxis()->SetTitleFont(133);
   weightHistosThis_7_Scaled->Draw("");
   
   TH1D *unweightHistosOther_7_Scaled = new TH1D("unweightHistosOther_7_Scaled","#pi_{sl} : #phi",80,-3.642,3.642);
   unweightHistosOther_7_Scaled->SetBinContent(6,0.005641179);
   unweightHistosOther_7_Scaled->SetBinContent(7,0.01332341);
   unweightHistosOther_7_Scaled->SetBinContent(8,0.01462249);
   unweightHistosOther_7_Scaled->SetBinContent(9,0.01648429);
   unweightHistosOther_7_Scaled->SetBinContent(10,0.01709413);
   unweightHistosOther_7_Scaled->SetBinContent(11,0.01705302);
   unweightHistosOther_7_Scaled->SetBinContent(12,0.0163737);
   unweightHistosOther_7_Scaled->SetBinContent(13,0.01620855);
   unweightHistosOther_7_Scaled->SetBinContent(14,0.01575188);
   unweightHistosOther_7_Scaled->SetBinContent(15,0.0149114);
   unweightHistosOther_7_Scaled->SetBinContent(16,0.01421265);
   unweightHistosOther_7_Scaled->SetBinContent(17,0.01414171);
   unweightHistosOther_7_Scaled->SetBinContent(18,0.01356756);
   unweightHistosOther_7_Scaled->SetBinContent(19,0.0126355);
   unweightHistosOther_7_Scaled->SetBinContent(20,0.0122293);
   unweightHistosOther_7_Scaled->SetBinContent(21,0.01202288);
   unweightHistosOther_7_Scaled->SetBinContent(22,0.01301932);
   unweightHistosOther_7_Scaled->SetBinContent(23,0.01324624);
   unweightHistosOther_7_Scaled->SetBinContent(24,0.01224356);
   unweightHistosOther_7_Scaled->SetBinContent(25,0.01179181);
   unweightHistosOther_7_Scaled->SetBinContent(26,0.01151353);
   unweightHistosOther_7_Scaled->SetBinContent(27,0.01151814);
   unweightHistosOther_7_Scaled->SetBinContent(28,0.01212651);
   unweightHistosOther_7_Scaled->SetBinContent(29,0.01263183);
   unweightHistosOther_7_Scaled->SetBinContent(30,0.01310986);
   unweightHistosOther_7_Scaled->SetBinContent(31,0.01395909);
   unweightHistosOther_7_Scaled->SetBinContent(32,0.01302209);
   unweightHistosOther_7_Scaled->SetBinContent(33,0.01499016);
   unweightHistosOther_7_Scaled->SetBinContent(34,0.01498353);
   unweightHistosOther_7_Scaled->SetBinContent(35,0.01559409);
   unweightHistosOther_7_Scaled->SetBinContent(36,0.01594606);
   unweightHistosOther_7_Scaled->SetBinContent(37,0.01594553);
   unweightHistosOther_7_Scaled->SetBinContent(38,0.0153184);
   unweightHistosOther_7_Scaled->SetBinContent(39,0.01337236);
   unweightHistosOther_7_Scaled->SetBinContent(40,0.01163884);
   unweightHistosOther_7_Scaled->SetBinContent(41,0.01190626);
   unweightHistosOther_7_Scaled->SetBinContent(42,0.0137685);
   unweightHistosOther_7_Scaled->SetBinContent(43,0.01586427);
   unweightHistosOther_7_Scaled->SetBinContent(44,0.01718676);
   unweightHistosOther_7_Scaled->SetBinContent(45,0.01732621);
   unweightHistosOther_7_Scaled->SetBinContent(46,0.01733504);
   unweightHistosOther_7_Scaled->SetBinContent(47,0.01694314);
   unweightHistosOther_7_Scaled->SetBinContent(48,0.01652827);
   unweightHistosOther_7_Scaled->SetBinContent(49,0.01479925);
   unweightHistosOther_7_Scaled->SetBinContent(50,0.01567148);
   unweightHistosOther_7_Scaled->SetBinContent(51,0.0148433);
   unweightHistosOther_7_Scaled->SetBinContent(52,0.01395524);
   unweightHistosOther_7_Scaled->SetBinContent(53,0.01343298);
   unweightHistosOther_7_Scaled->SetBinContent(54,0.01281148);
   unweightHistosOther_7_Scaled->SetBinContent(55,0.01269033);
   unweightHistosOther_7_Scaled->SetBinContent(56,0.01331954);
   unweightHistosOther_7_Scaled->SetBinContent(57,0.01313542);
   unweightHistosOther_7_Scaled->SetBinContent(58,0.01345879);
   unweightHistosOther_7_Scaled->SetBinContent(59,0.01401637);
   unweightHistosOther_7_Scaled->SetBinContent(60,0.01258753);
   unweightHistosOther_7_Scaled->SetBinContent(61,0.01281822);
   unweightHistosOther_7_Scaled->SetBinContent(62,0.01337798);
   unweightHistosOther_7_Scaled->SetBinContent(63,0.01376005);
   unweightHistosOther_7_Scaled->SetBinContent(64,0.01459083);
   unweightHistosOther_7_Scaled->SetBinContent(65,0.01532276);
   unweightHistosOther_7_Scaled->SetBinContent(66,0.01588333);
   unweightHistosOther_7_Scaled->SetBinContent(67,0.01678406);
   unweightHistosOther_7_Scaled->SetBinContent(68,0.01738967);
   unweightHistosOther_7_Scaled->SetBinContent(69,0.01788643);
   unweightHistosOther_7_Scaled->SetBinContent(70,0.01820165);
   unweightHistosOther_7_Scaled->SetBinContent(71,0.01815317);
   unweightHistosOther_7_Scaled->SetBinContent(72,0.01743298);
   unweightHistosOther_7_Scaled->SetBinContent(73,0.01551075);
   unweightHistosOther_7_Scaled->SetBinContent(74,0.01358248);
   unweightHistosOther_7_Scaled->SetBinContent(75,0.005480907);
   unweightHistosOther_7_Scaled->SetBinError(6,7.513035e-05);
   unweightHistosOther_7_Scaled->SetBinError(7,0.0001143985);
   unweightHistosOther_7_Scaled->SetBinError(8,0.0001159123);
   unweightHistosOther_7_Scaled->SetBinError(9,0.0001229677);
   unweightHistosOther_7_Scaled->SetBinError(10,0.0001213913);
   unweightHistosOther_7_Scaled->SetBinError(11,0.0001176225);
   unweightHistosOther_7_Scaled->SetBinError(12,0.0001169264);
   unweightHistosOther_7_Scaled->SetBinError(13,0.0001124425);
   unweightHistosOther_7_Scaled->SetBinError(14,0.0001188433);
   unweightHistosOther_7_Scaled->SetBinError(15,0.0001098608);
   unweightHistosOther_7_Scaled->SetBinError(16,0.0001132511);
   unweightHistosOther_7_Scaled->SetBinError(17,0.000110013);
   unweightHistosOther_7_Scaled->SetBinError(18,0.0001235499);
   unweightHistosOther_7_Scaled->SetBinError(19,0.0001175756);
   unweightHistosOther_7_Scaled->SetBinError(20,0.0001263198);
   unweightHistosOther_7_Scaled->SetBinError(21,0.0001279465);
   unweightHistosOther_7_Scaled->SetBinError(22,0.0001545623);
   unweightHistosOther_7_Scaled->SetBinError(23,0.0001652256);
   unweightHistosOther_7_Scaled->SetBinError(24,0.0002001556);
   unweightHistosOther_7_Scaled->SetBinError(25,0.0001543462);
   unweightHistosOther_7_Scaled->SetBinError(26,0.0001294413);
   unweightHistosOther_7_Scaled->SetBinError(27,0.0001102219);
   unweightHistosOther_7_Scaled->SetBinError(28,0.00012634);
   unweightHistosOther_7_Scaled->SetBinError(29,0.0001122574);
   unweightHistosOther_7_Scaled->SetBinError(30,0.000106285);
   unweightHistosOther_7_Scaled->SetBinError(31,0.00011002);
   unweightHistosOther_7_Scaled->SetBinError(32,0.0001062323);
   unweightHistosOther_7_Scaled->SetBinError(33,0.0001120741);
   unweightHistosOther_7_Scaled->SetBinError(34,0.000106059);
   unweightHistosOther_7_Scaled->SetBinError(35,0.0001112897);
   unweightHistosOther_7_Scaled->SetBinError(36,0.0001177685);
   unweightHistosOther_7_Scaled->SetBinError(37,0.0001238513);
   unweightHistosOther_7_Scaled->SetBinError(38,0.0001235324);
   unweightHistosOther_7_Scaled->SetBinError(39,0.0001176743);
   unweightHistosOther_7_Scaled->SetBinError(40,0.0001038132);
   unweightHistosOther_7_Scaled->SetBinError(41,0.0001067866);
   unweightHistosOther_7_Scaled->SetBinError(42,0.000118431);
   unweightHistosOther_7_Scaled->SetBinError(43,0.0001192096);
   unweightHistosOther_7_Scaled->SetBinError(44,0.0001246719);
   unweightHistosOther_7_Scaled->SetBinError(45,0.0001204129);
   unweightHistosOther_7_Scaled->SetBinError(46,0.0001233294);
   unweightHistosOther_7_Scaled->SetBinError(47,0.0001178396);
   unweightHistosOther_7_Scaled->SetBinError(48,0.0001169964);
   unweightHistosOther_7_Scaled->SetBinError(49,0.0001147416);
   unweightHistosOther_7_Scaled->SetBinError(50,0.0001193188);
   unweightHistosOther_7_Scaled->SetBinError(51,0.00011722);
   unweightHistosOther_7_Scaled->SetBinError(52,0.000116729);
   unweightHistosOther_7_Scaled->SetBinError(53,0.0001440463);
   unweightHistosOther_7_Scaled->SetBinError(54,0.0001225128);
   unweightHistosOther_7_Scaled->SetBinError(55,0.0001524761);
   unweightHistosOther_7_Scaled->SetBinError(56,0.0001471561);
   unweightHistosOther_7_Scaled->SetBinError(57,0.0001788754);
   unweightHistosOther_7_Scaled->SetBinError(58,0.0002115557);
   unweightHistosOther_7_Scaled->SetBinError(59,0.0001700834);
   unweightHistosOther_7_Scaled->SetBinError(60,0.0001378451);
   unweightHistosOther_7_Scaled->SetBinError(61,0.0001412387);
   unweightHistosOther_7_Scaled->SetBinError(62,0.0001368799);
   unweightHistosOther_7_Scaled->SetBinError(63,0.0001213675);
   unweightHistosOther_7_Scaled->SetBinError(64,0.0001249424);
   unweightHistosOther_7_Scaled->SetBinError(65,0.0001121098);
   unweightHistosOther_7_Scaled->SetBinError(66,0.000118644);
   unweightHistosOther_7_Scaled->SetBinError(67,0.0001145423);
   unweightHistosOther_7_Scaled->SetBinError(68,0.0001201794);
   unweightHistosOther_7_Scaled->SetBinError(69,0.0001238494);
   unweightHistosOther_7_Scaled->SetBinError(70,0.0001269819);
   unweightHistosOther_7_Scaled->SetBinError(71,0.0001292013);
   unweightHistosOther_7_Scaled->SetBinError(72,0.0001278882);
   unweightHistosOther_7_Scaled->SetBinError(73,0.0001235844);
   unweightHistosOther_7_Scaled->SetBinError(74,0.0001156158);
   unweightHistosOther_7_Scaled->SetBinError(75,6.921131e-05);
   unweightHistosOther_7_Scaled->SetEntries(1.345079e+07);
   unweightHistosOther_7_Scaled->SetStats(0);
   unweightHistosOther_7_Scaled->SetLineColor(4);
   unweightHistosOther_7_Scaled->SetMarkerColor(4);
   unweightHistosOther_7_Scaled->SetMarkerStyle(20);
   unweightHistosOther_7_Scaled->SetMarkerSize(0.8);
   unweightHistosOther_7_Scaled->GetXaxis()->SetTitle("#phi[]");
   unweightHistosOther_7_Scaled->GetXaxis()->SetNdivisions(505);
   unweightHistosOther_7_Scaled->GetXaxis()->SetLabelFont(133);
   unweightHistosOther_7_Scaled->GetXaxis()->SetLabelOffset(0.015);
   unweightHistosOther_7_Scaled->GetXaxis()->SetLabelSize(28);
   unweightHistosOther_7_Scaled->GetXaxis()->SetTitleSize(28);
   unweightHistosOther_7_Scaled->GetXaxis()->SetTitleFont(133);
   unweightHistosOther_7_Scaled->GetYaxis()->SetLabelFont(133);
   unweightHistosOther_7_Scaled->GetYaxis()->SetLabelSize(28);
   unweightHistosOther_7_Scaled->GetYaxis()->SetTitleSize(28);
   unweightHistosOther_7_Scaled->GetYaxis()->SetTitleFont(133);
   unweightHistosOther_7_Scaled->GetZaxis()->SetLabelFont(133);
   unweightHistosOther_7_Scaled->GetZaxis()->SetLabelSize(28);
   unweightHistosOther_7_Scaled->GetZaxis()->SetTitleSize(28);
   unweightHistosOther_7_Scaled->GetZaxis()->SetTitleFont(133);
   unweightHistosOther_7_Scaled->Draw("same");
   
   leg = new TLegend(0.58,0.59,0.79,0.86,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(133);
   leg->SetTextSize(28);
   leg->SetLineColor(1);
   leg->SetLineStyle(0);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   entry=leg->AddEntry("unweightHistosOther_2_Scaled","#it{D}^{0}#rightarrow #it{K}^{#font[122]{-}}#it{#pi}^{+}","lep");
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(4);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(0.8);
   entry->SetTextFont(133);
   entry=leg->AddEntry("unweightHistosThis_2_Scaled","#it{D}^{0}#rightarrow #it{K}^{#font[122]{-}}#it{K}^{+}","lep");
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(2);
   entry->SetMarkerStyle(25);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   leg->Draw();
   
   pt = new TPaveText(0.3,0.65,0.5,0.8,"NBNDC");
   pt->SetFillColor(0);
   pt->SetFillStyle(4000);
   pt->SetTextFont(133);
   pt->SetTextSize(28);
   text = pt->AddText("LHCb");
   pt->Draw();
   particle2_9->Modified();
   particle2->cd();
  
// ------------>Primitives in pad: particle2_10
   particle2_10 = new TPad("particle2_10", "particle2_10",0,0,0.3333333,0.175);
   particle2_10->Draw();
   particle2_10->cd();
   particle2_10->Range(-521.2821,-0.9985001,1750.513,1.499);
   particle2_10->SetFillColor(0);
   particle2_10->SetBorderMode(0);
   particle2_10->SetBorderSize(2);
   particle2_10->SetTickx(1);
   particle2_10->SetTicky(1);
   particle2_10->SetLeftMargin(0.25);
   particle2_10->SetTopMargin(0);
   particle2_10->SetBottomMargin(0.6);
   particle2_10->SetFrameBorderMode(0);
   particle2_10->SetFrameBorderMode(0);
   
   TH1D *weightRatio3 = new TH1D("weightRatio3","",80,46.66667,1523.333);
   weightRatio3->SetBinContent(2,1.646445);
   weightRatio3->SetBinContent(3,18.54294);
   weightRatio3->SetBinContent(4,1.147823);
   weightRatio3->SetBinContent(5,1.147019);
   weightRatio3->SetBinContent(6,1.101109);
   weightRatio3->SetBinContent(7,1.046439);
   weightRatio3->SetBinContent(8,1.010504);
   weightRatio3->SetBinContent(9,0.9540394);
   weightRatio3->SetBinContent(10,0.94655);
   weightRatio3->SetBinContent(11,0.9891723);
   weightRatio3->SetBinContent(12,0.998399);
   weightRatio3->SetBinContent(13,0.9970614);
   weightRatio3->SetBinContent(14,0.9960912);
   weightRatio3->SetBinContent(15,1.005091);
   weightRatio3->SetBinContent(16,1.004121);
   weightRatio3->SetBinContent(17,1.001323);
   weightRatio3->SetBinContent(18,1.01592);
   weightRatio3->SetBinContent(19,1.022473);
   weightRatio3->SetBinContent(20,1.024446);
   weightRatio3->SetBinContent(21,0.9983659);
   weightRatio3->SetBinContent(22,1.010854);
   weightRatio3->SetBinContent(23,0.9880719);
   weightRatio3->SetBinContent(24,1.024643);
   weightRatio3->SetBinContent(25,1.007056);
   weightRatio3->SetBinContent(26,1.0143);
   weightRatio3->SetBinContent(27,1.020578);
   weightRatio3->SetBinContent(28,0.9973716);
   weightRatio3->SetBinContent(29,1.009608);
   weightRatio3->SetBinContent(30,1.01055);
   weightRatio3->SetBinContent(31,0.9776074);
   weightRatio3->SetBinContent(32,1.003771);
   weightRatio3->SetBinContent(33,1.00913);
   weightRatio3->SetBinContent(34,0.9884784);
   weightRatio3->SetBinContent(35,0.9707355);
   weightRatio3->SetBinContent(36,0.9750908);
   weightRatio3->SetBinContent(37,1.020109);
   weightRatio3->SetBinContent(38,1.034905);
   weightRatio3->SetBinContent(39,1.005071);
   weightRatio3->SetBinContent(40,1.019804);
   weightRatio3->SetBinContent(41,1.023263);
   weightRatio3->SetBinContent(42,1.000106);
   weightRatio3->SetBinContent(43,1.044351);
   weightRatio3->SetBinContent(44,1.047489);
   weightRatio3->SetBinContent(45,0.9915962);
   weightRatio3->SetBinContent(46,0.9389399);
   weightRatio3->SetBinContent(47,0.9460846);
   weightRatio3->SetBinContent(48,0.9368317);
   weightRatio3->SetBinContent(49,0.9816659);
   weightRatio3->SetBinContent(50,1.141258);
   weightRatio3->SetBinContent(51,1.063923);
   weightRatio3->SetBinContent(52,1.098006);
   weightRatio3->SetBinContent(53,1.105625);
   weightRatio3->SetBinContent(54,0.9732463);
   weightRatio3->SetBinContent(55,1.075071);
   weightRatio3->SetBinContent(56,0.9693148);
   weightRatio3->SetBinContent(57,0.8573221);
   weightRatio3->SetBinContent(58,0.9023915);
   weightRatio3->SetBinContent(59,1.022329);
   weightRatio3->SetBinContent(60,1.321188);
   weightRatio3->SetBinContent(61,1.196779);
   weightRatio3->SetBinContent(62,1.314146);
   weightRatio3->SetBinContent(63,1.172848);
   weightRatio3->SetBinContent(64,1.373718);
   weightRatio3->SetBinContent(65,1.117946);
   weightRatio3->SetBinContent(66,1.112779);
   weightRatio3->SetBinContent(67,1.532215);
   weightRatio3->SetBinContent(68,1.12995);
   weightRatio3->SetBinContent(69,1.447844);
   weightRatio3->SetBinContent(70,1.112431);
   weightRatio3->SetBinContent(71,0.8285391);
   weightRatio3->SetBinContent(72,1.086469);
   weightRatio3->SetBinContent(73,1.168609);
   weightRatio3->SetBinContent(74,0.7078929);
   weightRatio3->SetBinContent(75,0.8594677);
   weightRatio3->SetBinContent(76,0.8817993);
   weightRatio3->SetBinContent(77,1.121046);
   weightRatio3->SetBinContent(78,0.9769855);
   weightRatio3->SetBinContent(79,1.416673);
   weightRatio3->SetBinContent(80,1.348059);
   weightRatio3->SetBinContent(81,1.307283);
   weightRatio3->SetBinError(2,0.295876);
   weightRatio3->SetBinError(3,12.45848);
   weightRatio3->SetBinError(4,0.03770581);
   weightRatio3->SetBinError(5,0.01898283);
   weightRatio3->SetBinError(6,0.01258365);
   weightRatio3->SetBinError(7,0.009541283);
   weightRatio3->SetBinError(8,0.007995604);
   weightRatio3->SetBinError(9,0.006826109);
   weightRatio3->SetBinError(10,0.006179807);
   weightRatio3->SetBinError(11,0.006128665);
   weightRatio3->SetBinError(12,0.00612671);
   weightRatio3->SetBinError(13,0.006340552);
   weightRatio3->SetBinError(14,0.006568672);
   weightRatio3->SetBinError(15,0.006931436);
   weightRatio3->SetBinError(16,0.007236472);
   weightRatio3->SetBinError(17,0.00795568);
   weightRatio3->SetBinError(18,0.008810904);
   weightRatio3->SetBinError(19,0.01036092);
   weightRatio3->SetBinError(20,0.01007745);
   weightRatio3->SetBinError(21,0.009630008);
   weightRatio3->SetBinError(22,0.01018422);
   weightRatio3->SetBinError(23,0.01020789);
   weightRatio3->SetBinError(24,0.01109917);
   weightRatio3->SetBinError(25,0.01142672);
   weightRatio3->SetBinError(26,0.0119452);
   weightRatio3->SetBinError(27,0.01240498);
   weightRatio3->SetBinError(28,0.01262198);
   weightRatio3->SetBinError(29,0.01348339);
   weightRatio3->SetBinError(30,0.01415432);
   weightRatio3->SetBinError(31,0.01407425);
   weightRatio3->SetBinError(32,0.01581325);
   weightRatio3->SetBinError(33,0.01680593);
   weightRatio3->SetBinError(34,0.0166877);
   weightRatio3->SetBinError(35,0.01743915);
   weightRatio3->SetBinError(36,0.01920065);
   weightRatio3->SetBinError(37,0.02042731);
   weightRatio3->SetBinError(38,0.02237234);
   weightRatio3->SetBinError(39,0.0235475);
   weightRatio3->SetBinError(40,0.02504819);
   weightRatio3->SetBinError(41,0.02803002);
   weightRatio3->SetBinError(42,0.02958089);
   weightRatio3->SetBinError(43,0.03263679);
   weightRatio3->SetBinError(44,0.03370142);
   weightRatio3->SetBinError(45,0.03870717);
   weightRatio3->SetBinError(46,0.03679694);
   weightRatio3->SetBinError(47,0.03550004);
   weightRatio3->SetBinError(48,0.04074458);
   weightRatio3->SetBinError(49,0.04280899);
   weightRatio3->SetBinError(50,0.05144874);
   weightRatio3->SetBinError(51,0.05385494);
   weightRatio3->SetBinError(52,0.05929269);
   weightRatio3->SetBinError(53,0.07849108);
   weightRatio3->SetBinError(54,0.06424022);
   weightRatio3->SetBinError(55,0.06688794);
   weightRatio3->SetBinError(56,0.06496154);
   weightRatio3->SetBinError(57,0.06565611);
   weightRatio3->SetBinError(58,0.07250135);
   weightRatio3->SetBinError(59,0.0952277);
   weightRatio3->SetBinError(60,0.1116003);
   weightRatio3->SetBinError(61,0.110821);
   weightRatio3->SetBinError(62,0.1301392);
   weightRatio3->SetBinError(63,0.1280291);
   weightRatio3->SetBinError(64,0.1631117);
   weightRatio3->SetBinError(65,0.1523201);
   weightRatio3->SetBinError(66,0.2006121);
   weightRatio3->SetBinError(67,0.2307202);
   weightRatio3->SetBinError(68,0.1987037);
   weightRatio3->SetBinError(69,0.2357);
   weightRatio3->SetBinError(70,0.1987935);
   weightRatio3->SetBinError(71,0.2117231);
   weightRatio3->SetBinError(72,0.2675562);
   weightRatio3->SetBinError(73,0.194663);
   weightRatio3->SetBinError(74,0.1690674);
   weightRatio3->SetBinError(75,0.1939614);
   weightRatio3->SetBinError(76,0.2292613);
   weightRatio3->SetBinError(77,0.2095687);
   weightRatio3->SetBinError(78,0.2266978);
   weightRatio3->SetBinError(79,0.4681115);
   weightRatio3->SetBinError(80,0.3701871);
   weightRatio3->SetBinError(81,0.1703432);
   weightRatio3->SetMinimum(0.5);
   weightRatio3->SetMaximum(1.499);
   weightRatio3->SetEntries(65.24999);
   weightRatio3->SetStats(0);
   weightRatio3->SetMarkerStyle(20);
   weightRatio3->SetMarkerSize(0.8);
   weightRatio3->GetXaxis()->SetTitle("#it{#pi}_{s}^{+} p_{T}[MeV/c]");
   weightRatio3->GetXaxis()->SetNdivisions(504);
   weightRatio3->GetXaxis()->SetLabelFont(133);
   weightRatio3->GetXaxis()->SetLabelOffset(0.03);
   weightRatio3->GetXaxis()->SetLabelSize(28);
   weightRatio3->GetXaxis()->SetTitleSize(28);
   weightRatio3->GetXaxis()->SetTitleOffset(6);
   weightRatio3->GetXaxis()->SetTitleFont(133);
   weightRatio3->GetYaxis()->SetTitle("Ratio");
   weightRatio3->GetYaxis()->SetNdivisions(303);
   weightRatio3->GetYaxis()->SetLabelFont(133);
   weightRatio3->GetYaxis()->SetLabelOffset(0.01);
   weightRatio3->GetYaxis()->SetLabelSize(28);
   weightRatio3->GetYaxis()->SetTitleSize(28);
   weightRatio3->GetYaxis()->SetTitleOffset(2.9);
   weightRatio3->GetYaxis()->SetTitleFont(133);
   weightRatio3->GetZaxis()->SetLabelFont(133);
   weightRatio3->GetZaxis()->SetLabelSize(28);
   weightRatio3->GetZaxis()->SetTitleSize(28);
   weightRatio3->GetZaxis()->SetTitleFont(133);
   weightRatio3->Draw("");
   
   TF1 *f0 = new TF1("f0","1",-10,1000000);
   f0->SetFillColor(19);
   f0->SetFillStyle(0);
   f0->SetMarkerStyle(20);
   f0->SetMarkerSize(0.8);
   f0->SetLineWidth(1);
   f0->GetXaxis()->SetNdivisions(505);
   f0->GetXaxis()->SetLabelFont(133);
   f0->GetXaxis()->SetLabelOffset(0.015);
   f0->GetXaxis()->SetLabelSize(28);
   f0->GetXaxis()->SetTitleSize(28);
   f0->GetXaxis()->SetTitleFont(133);
   f0->GetYaxis()->SetLabelFont(133);
   f0->GetYaxis()->SetLabelSize(28);
   f0->GetYaxis()->SetTitleSize(28);
   f0->GetYaxis()->SetTitleFont(133);
   f0->Draw("same");
   
   pt = new TPaveText(0.215,0.9956,0.242,1,"NBNDC");
   pt->SetFillColor(0);
   pt->SetFillStyle(4000);
   pt->SetTextFont(133);
   pt->SetTextSize(28);
   text = pt->AddText("0");
   pt->Draw();
   particle2_10->Modified();
   particle2->cd();
  
// ------------>Primitives in pad: particle2_11
   particle2_11 = new TPad("particle2_11", "particle2_11",0.3333333,0,0.6666667,0.175);
   particle2_11->Draw();
   particle2_11->cd();
   particle2_11->Range(-0.03846159,-0.9985001,6.115385,1.499);
   particle2_11->SetFillColor(0);
   particle2_11->SetBorderMode(0);
   particle2_11->SetBorderSize(2);
   particle2_11->SetTickx(1);
   particle2_11->SetTicky(1);
   particle2_11->SetLeftMargin(0.25);
   particle2_11->SetTopMargin(0);
   particle2_11->SetBottomMargin(0.6);
   particle2_11->SetFrameBorderMode(0);
   particle2_11->SetFrameBorderMode(0);
   
   TH1D *weightRatio5 = new TH1D("weightRatio5","",80,1.5,5.5);
   weightRatio5->SetBinContent(11,1.70511);
   weightRatio5->SetBinContent(12,0.6407913);
   weightRatio5->SetBinContent(13,1.193079);
   weightRatio5->SetBinContent(14,1.002724);
   weightRatio5->SetBinContent(15,0.7950054);
   weightRatio5->SetBinContent(16,0.8899344);
   weightRatio5->SetBinContent(17,1.044317);
   weightRatio5->SetBinContent(18,0.9447703);
   weightRatio5->SetBinContent(19,0.8278139);
   weightRatio5->SetBinContent(20,0.8497562);
   weightRatio5->SetBinContent(21,1.037736);
   weightRatio5->SetBinContent(22,1.003647);
   weightRatio5->SetBinContent(23,0.8397163);
   weightRatio5->SetBinContent(24,0.8886831);
   weightRatio5->SetBinContent(25,0.988838);
   weightRatio5->SetBinContent(26,0.9733399);
   weightRatio5->SetBinContent(27,0.9295211);
   weightRatio5->SetBinContent(28,0.9279492);
   weightRatio5->SetBinContent(29,0.9921547);
   weightRatio5->SetBinContent(30,0.9909845);
   weightRatio5->SetBinContent(31,0.9619269);
   weightRatio5->SetBinContent(32,0.9984181);
   weightRatio5->SetBinContent(33,0.9436257);
   weightRatio5->SetBinContent(34,0.9543347);
   weightRatio5->SetBinContent(35,0.9862368);
   weightRatio5->SetBinContent(36,0.9824146);
   weightRatio5->SetBinContent(37,0.9594188);
   weightRatio5->SetBinContent(38,0.9670694);
   weightRatio5->SetBinContent(39,0.9957748);
   weightRatio5->SetBinContent(40,1.031344);
   weightRatio5->SetBinContent(41,1.047969);
   weightRatio5->SetBinContent(42,1.034484);
   weightRatio5->SetBinContent(43,1.03018);
   weightRatio5->SetBinContent(44,1.055594);
   weightRatio5->SetBinContent(45,1.063908);
   weightRatio5->SetBinContent(46,1.070572);
   weightRatio5->SetBinContent(47,1.064618);
   weightRatio5->SetBinContent(48,1.05489);
   weightRatio5->SetBinContent(49,1.090561);
   weightRatio5->SetBinContent(50,1.083972);
   weightRatio5->SetBinContent(51,1.050791);
   weightRatio5->SetBinContent(52,1.085992);
   weightRatio5->SetBinContent(53,1.07793);
   weightRatio5->SetBinContent(54,1.024299);
   weightRatio5->SetBinContent(55,1.066298);
   weightRatio5->SetBinContent(56,1.038738);
   weightRatio5->SetBinContent(57,1.034408);
   weightRatio5->SetBinContent(58,1.067216);
   weightRatio5->SetBinContent(59,1.055574);
   weightRatio5->SetBinContent(60,1.08556);
   weightRatio5->SetBinContent(61,1.009375);
   weightRatio5->SetBinContent(62,1.085719);
   weightRatio5->SetBinContent(63,0.9558287);
   weightRatio5->SetBinContent(64,0.9048753);
   weightRatio5->SetBinContent(65,0.9449837);
   weightRatio5->SetBinContent(66,1.276918);
   weightRatio5->SetBinContent(67,0.5974621);
   weightRatio5->SetBinContent(68,0.9030889);
   weightRatio5->SetBinContent(69,0.789191);
   weightRatio5->SetBinContent(70,2.153923);
   weightRatio5->SetBinContent(71,0.01467055);
   weightRatio5->SetBinContent(72,-0.4860238);
   weightRatio5->SetBinContent(73,0.1689595);
   weightRatio5->SetBinError(11,1.082034);
   weightRatio5->SetBinError(12,0.2937412);
   weightRatio5->SetBinError(13,0.1492155);
   weightRatio5->SetBinError(14,0.08007147);
   weightRatio5->SetBinError(15,0.04997059);
   weightRatio5->SetBinError(16,0.03957777);
   weightRatio5->SetBinError(17,0.03927187);
   weightRatio5->SetBinError(18,0.02861135);
   weightRatio5->SetBinError(19,0.03158682);
   weightRatio5->SetBinError(20,0.02214468);
   weightRatio5->SetBinError(21,0.02231435);
   weightRatio5->SetBinError(22,0.02589304);
   weightRatio5->SetBinError(23,0.01549696);
   weightRatio5->SetBinError(24,0.01495302);
   weightRatio5->SetBinError(25,0.01552101);
   weightRatio5->SetBinError(26,0.01407221);
   weightRatio5->SetBinError(27,0.01226014);
   weightRatio5->SetBinError(28,0.0118532);
   weightRatio5->SetBinError(29,0.01170726);
   weightRatio5->SetBinError(30,0.01088752);
   weightRatio5->SetBinError(31,0.009939344);
   weightRatio5->SetBinError(32,0.009717311);
   weightRatio5->SetBinError(33,0.008808204);
   weightRatio5->SetBinError(34,0.008465584);
   weightRatio5->SetBinError(35,0.008414104);
   weightRatio5->SetBinError(36,0.008200716);
   weightRatio5->SetBinError(37,0.007825759);
   weightRatio5->SetBinError(38,0.007794243);
   weightRatio5->SetBinError(39,0.007820034);
   weightRatio5->SetBinError(40,0.008035631);
   weightRatio5->SetBinError(41,0.00828258);
   weightRatio5->SetBinError(42,0.008262517);
   weightRatio5->SetBinError(43,0.008299893);
   weightRatio5->SetBinError(44,0.008738887);
   weightRatio5->SetBinError(45,0.009058714);
   weightRatio5->SetBinError(46,0.009637157);
   weightRatio5->SetBinError(47,0.009975275);
   weightRatio5->SetBinError(48,0.01044746);
   weightRatio5->SetBinError(49,0.01150857);
   weightRatio5->SetBinError(50,0.01249585);
   weightRatio5->SetBinError(51,0.01285745);
   weightRatio5->SetBinError(52,0.01421797);
   weightRatio5->SetBinError(53,0.01517924);
   weightRatio5->SetBinError(54,0.01633395);
   weightRatio5->SetBinError(55,0.01912111);
   weightRatio5->SetBinError(56,0.02229157);
   weightRatio5->SetBinError(57,0.02725328);
   weightRatio5->SetBinError(58,0.03225809);
   weightRatio5->SetBinError(59,0.03400455);
   weightRatio5->SetBinError(60,0.03637775);
   weightRatio5->SetBinError(61,0.0379344);
   weightRatio5->SetBinError(62,0.04795234);
   weightRatio5->SetBinError(63,0.05383533);
   weightRatio5->SetBinError(64,0.06906477);
   weightRatio5->SetBinError(65,0.09782159);
   weightRatio5->SetBinError(66,0.173097);
   weightRatio5->SetBinError(67,0.1649592);
   weightRatio5->SetBinError(68,0.2693478);
   weightRatio5->SetBinError(69,0.5456252);
   weightRatio5->SetBinError(70,2.68237);
   weightRatio5->SetBinError(71,0.7455888);
   weightRatio5->SetBinError(72,0.7097756);
   weightRatio5->SetBinError(73,0.2144778);
   weightRatio5->SetMinimum(0.5);
   weightRatio5->SetMaximum(1.499);
   weightRatio5->SetEntries(367.0922);
   weightRatio5->SetStats(0);
   weightRatio5->SetMarkerStyle(20);
   weightRatio5->SetMarkerSize(0.8);
   weightRatio5->GetXaxis()->SetTitle("#it{#pi}_{s}^{+} #eta");
   weightRatio5->GetXaxis()->SetNdivisions(504);
   weightRatio5->GetXaxis()->SetLabelFont(133);
   weightRatio5->GetXaxis()->SetLabelOffset(0.03);
   weightRatio5->GetXaxis()->SetLabelSize(28);
   weightRatio5->GetXaxis()->SetTitleSize(28);
   weightRatio5->GetXaxis()->SetTitleOffset(6);
   weightRatio5->GetXaxis()->SetTitleFont(133);
   weightRatio5->GetYaxis()->SetTitle("Ratio");
   weightRatio5->GetYaxis()->SetNdivisions(303);
   weightRatio5->GetYaxis()->SetLabelFont(133);
   weightRatio5->GetYaxis()->SetLabelOffset(0.01);
   weightRatio5->GetYaxis()->SetLabelSize(28);
   weightRatio5->GetYaxis()->SetTitleSize(28);
   weightRatio5->GetYaxis()->SetTitleOffset(2.9);
   weightRatio5->GetYaxis()->SetTitleFont(133);
   weightRatio5->GetZaxis()->SetLabelFont(133);
   weightRatio5->GetZaxis()->SetLabelSize(28);
   weightRatio5->GetZaxis()->SetTitleSize(28);
   weightRatio5->GetZaxis()->SetTitleFont(133);
   weightRatio5->Draw("");
   
   TF1 *f0 = new TF1("f0","1",-10,1000000);
   f0->SetFillColor(19);
   f0->SetFillStyle(0);
   f0->SetMarkerStyle(20);
   f0->SetMarkerSize(0.8);
   f0->SetLineWidth(1);
   f0->GetXaxis()->SetNdivisions(505);
   f0->GetXaxis()->SetLabelFont(133);
   f0->GetXaxis()->SetLabelOffset(0.015);
   f0->GetXaxis()->SetLabelSize(28);
   f0->GetXaxis()->SetTitleSize(28);
   f0->GetXaxis()->SetTitleFont(133);
   f0->GetYaxis()->SetLabelFont(133);
   f0->GetYaxis()->SetLabelSize(28);
   f0->GetYaxis()->SetTitleSize(28);
   f0->GetYaxis()->SetTitleFont(133);
   f0->Draw("same");
   
   pt = new TPaveText(0.215,0.9954,0.242,1,"NBNDC");
   pt->SetFillColor(0);
   pt->SetFillStyle(4000);
   pt->SetTextFont(133);
   pt->SetTextSize(28);
   text = pt->AddText("0");
   pt->Draw();
   particle2_11->Modified();
   particle2->cd();
  
// ------------>Primitives in pad: particle2_12
   particle2_12 = new TPad("particle2_12", "particle2_12",0.6666667,0,1,0.175);
   particle2_12->Draw();
   particle2_12->cd();
   particle2_12->Range(-6.443539,-0.9985001,4.762615,1.499);
   particle2_12->SetFillColor(0);
   particle2_12->SetBorderMode(0);
   particle2_12->SetBorderSize(2);
   particle2_12->SetTickx(1);
   particle2_12->SetTicky(1);
   particle2_12->SetLeftMargin(0.25);
   particle2_12->SetTopMargin(0);
   particle2_12->SetBottomMargin(0.6);
   particle2_12->SetFrameBorderMode(0);
   particle2_12->SetFrameBorderMode(0);
   
   TH1D *weightRatio7 = new TH1D("weightRatio7","",80,-3.642,3.642);
   weightRatio7->SetBinContent(6,0.9972561);
   weightRatio7->SetBinContent(7,1.006532);
   weightRatio7->SetBinContent(8,1.017565);
   weightRatio7->SetBinContent(9,1.02315);
   weightRatio7->SetBinContent(10,0.993131);
   weightRatio7->SetBinContent(11,0.9750418);
   weightRatio7->SetBinContent(12,0.9926393);
   weightRatio7->SetBinContent(13,1.027002);
   weightRatio7->SetBinContent(14,1.099987);
   weightRatio7->SetBinContent(15,1.044443);
   weightRatio7->SetBinContent(16,0.979465);
   weightRatio7->SetBinContent(17,0.9573835);
   weightRatio7->SetBinContent(18,1.004732);
   weightRatio7->SetBinContent(19,1.092906);
   weightRatio7->SetBinContent(20,0.9963667);
   weightRatio7->SetBinContent(21,0.9159637);
   weightRatio7->SetBinContent(22,0.924245);
   weightRatio7->SetBinContent(23,0.9049044);
   weightRatio7->SetBinContent(24,0.9748618);
   weightRatio7->SetBinContent(25,1.026605);
   weightRatio7->SetBinContent(26,0.9837397);
   weightRatio7->SetBinContent(27,0.9659469);
   weightRatio7->SetBinContent(28,0.9412084);
   weightRatio7->SetBinContent(29,1.007541);
   weightRatio7->SetBinContent(30,1.096848);
   weightRatio7->SetBinContent(31,1.001096);
   weightRatio7->SetBinContent(32,0.9694124);
   weightRatio7->SetBinContent(33,0.9868589);
   weightRatio7->SetBinContent(34,1.086117);
   weightRatio7->SetBinContent(35,1.075355);
   weightRatio7->SetBinContent(36,1.010188);
   weightRatio7->SetBinContent(37,0.9593456);
   weightRatio7->SetBinContent(38,0.9485149);
   weightRatio7->SetBinContent(39,0.9896192);
   weightRatio7->SetBinContent(40,1.019527);
   weightRatio7->SetBinContent(41,1.023723);
   weightRatio7->SetBinContent(42,0.9845553);
   weightRatio7->SetBinContent(43,0.9816523);
   weightRatio7->SetBinContent(44,0.9640743);
   weightRatio7->SetBinContent(45,1.008261);
   weightRatio7->SetBinContent(46,1.061731);
   weightRatio7->SetBinContent(47,1.042682);
   weightRatio7->SetBinContent(48,0.9917129);
   weightRatio7->SetBinContent(49,0.9786525);
   weightRatio7->SetBinContent(50,1.048024);
   weightRatio7->SetBinContent(51,1.073289);
   weightRatio7->SetBinContent(52,1.010032);
   weightRatio7->SetBinContent(53,0.9413933);
   weightRatio7->SetBinContent(54,0.9489619);
   weightRatio7->SetBinContent(55,1.003592);
   weightRatio7->SetBinContent(56,1.004138);
   weightRatio7->SetBinContent(57,0.9306839);
   weightRatio7->SetBinContent(58,0.9139423);
   weightRatio7->SetBinContent(59,0.9121018);
   weightRatio7->SetBinContent(60,0.9192095);
   weightRatio7->SetBinContent(61,1.005739);
   weightRatio7->SetBinContent(62,1.030725);
   weightRatio7->SetBinContent(63,1.037997);
   weightRatio7->SetBinContent(64,0.9768282);
   weightRatio7->SetBinContent(65,0.9808066);
   weightRatio7->SetBinContent(66,1.058521);
   weightRatio7->SetBinContent(67,1.086113);
   weightRatio7->SetBinContent(68,1.019058);
   weightRatio7->SetBinContent(69,0.9786048);
   weightRatio7->SetBinContent(70,0.9721683);
   weightRatio7->SetBinContent(71,1.002073);
   weightRatio7->SetBinContent(72,0.9983647);
   weightRatio7->SetBinContent(73,0.9943611);
   weightRatio7->SetBinContent(74,1.026364);
   weightRatio7->SetBinContent(75,1.003343);
   weightRatio7->SetBinError(6,0.02327508);
   weightRatio7->SetBinError(7,0.01514229);
   weightRatio7->SetBinError(8,0.01443739);
   weightRatio7->SetBinError(9,0.01327661);
   weightRatio7->SetBinError(10,0.01239136);
   weightRatio7->SetBinError(11,0.01200688);
   weightRatio7->SetBinError(12,0.01231248);
   weightRatio7->SetBinError(13,0.0125745);
   weightRatio7->SetBinError(14,0.01377877);
   weightRatio7->SetBinError(15,0.01346516);
   weightRatio7->SetBinError(16,0.01331824);
   weightRatio7->SetBinError(17,0.01312615);
   weightRatio7->SetBinError(18,0.01495698);
   weightRatio7->SetBinError(19,0.01685596);
   weightRatio7->SetBinError(20,0.01703205);
   weightRatio7->SetBinError(21,0.01683983);
   weightRatio7->SetBinError(22,0.01770673);
   weightRatio7->SetBinError(23,0.0181156);
   weightRatio7->SetBinError(24,0.02184137);
   weightRatio7->SetBinError(25,0.02005932);
   weightRatio7->SetBinError(26,0.01780063);
   weightRatio7->SetBinError(27,0.0160793);
   weightRatio7->SetBinError(28,0.01567734);
   weightRatio7->SetBinError(29,0.01512107);
   weightRatio7->SetBinError(30,0.01522644);
   weightRatio7->SetBinError(31,0.01351718);
   weightRatio7->SetBinError(32,0.01363393);
   weightRatio7->SetBinError(33,0.01280833);
   weightRatio7->SetBinError(34,0.01348198);
   weightRatio7->SetBinError(35,0.01322886);
   weightRatio7->SetBinError(36,0.01272997);
   weightRatio7->SetBinError(37,0.01269634);
   weightRatio7->SetBinError(38,0.01323226);
   weightRatio7->SetBinError(39,0.01489363);
   weightRatio7->SetBinError(40,0.01598536);
   weightRatio7->SetBinError(41,0.01608828);
   weightRatio7->SetBinError(42,0.01467816);
   weightRatio7->SetBinError(43,0.01314688);
   weightRatio7->SetBinError(44,0.01222682);
   weightRatio7->SetBinError(45,0.01225682);
   weightRatio7->SetBinError(46,0.01276081);
   weightRatio7->SetBinError(47,0.01251926);
   weightRatio7->SetBinError(48,0.01225942);
   weightRatio7->SetBinError(49,0.01290592);
   weightRatio7->SetBinError(50,0.01345315);
   weightRatio7->SetBinError(51,0.01429328);
   weightRatio7->SetBinError(52,0.01443285);
   weightRatio7->SetBinError(53,0.0156854);
   weightRatio7->SetBinError(54,0.0156989);
   weightRatio7->SetBinError(55,0.01844328);
   weightRatio7->SetBinError(56,0.01823055);
   weightRatio7->SetBinError(57,0.01905136);
   weightRatio7->SetBinError(58,0.02040623);
   weightRatio7->SetBinError(59,0.01753276);
   weightRatio7->SetBinError(60,0.0170424);
   weightRatio7->SetBinError(61,0.01765754);
   weightRatio7->SetBinError(62,0.01654818);
   weightRatio7->SetBinError(63,0.01514947);
   weightRatio7->SetBinError(64,0.0139411);
   weightRatio7->SetBinError(65,0.01281523);
   weightRatio7->SetBinError(66,0.0134181);
   weightRatio7->SetBinError(67,0.0128736);
   weightRatio7->SetBinError(68,0.01202304);
   weightRatio7->SetBinError(69,0.01172948);
   weightRatio7->SetBinError(70,0.01160448);
   weightRatio7->SetBinError(71,0.01215782);
   weightRatio7->SetBinError(72,0.01271411);
   weightRatio7->SetBinError(73,0.01395098);
   weightRatio7->SetBinError(74,0.01520309);
   weightRatio7->SetBinError(75,0.0228728);
   weightRatio7->SetMinimum(0.5);
   weightRatio7->SetMaximum(1.499);
   weightRatio7->SetEntries(302670.3);
   weightRatio7->SetStats(0);
   weightRatio7->SetMarkerStyle(20);
   weightRatio7->SetMarkerSize(0.8);
   weightRatio7->GetXaxis()->SetTitle("#it{#pi}_{s}^{+} #phi");
   weightRatio7->GetXaxis()->SetNdivisions(504);
   weightRatio7->GetXaxis()->SetLabelFont(133);
   weightRatio7->GetXaxis()->SetLabelOffset(0.03);
   weightRatio7->GetXaxis()->SetLabelSize(28);
   weightRatio7->GetXaxis()->SetTitleSize(28);
   weightRatio7->GetXaxis()->SetTitleOffset(6);
   weightRatio7->GetXaxis()->SetTitleFont(133);
   weightRatio7->GetYaxis()->SetTitle("Ratio");
   weightRatio7->GetYaxis()->SetNdivisions(303);
   weightRatio7->GetYaxis()->SetLabelFont(133);
   weightRatio7->GetYaxis()->SetLabelOffset(0.01);
   weightRatio7->GetYaxis()->SetLabelSize(28);
   weightRatio7->GetYaxis()->SetTitleSize(28);
   weightRatio7->GetYaxis()->SetTitleOffset(2.9);
   weightRatio7->GetYaxis()->SetTitleFont(133);
   weightRatio7->GetZaxis()->SetLabelFont(133);
   weightRatio7->GetZaxis()->SetLabelSize(28);
   weightRatio7->GetZaxis()->SetTitleSize(28);
   weightRatio7->GetZaxis()->SetTitleFont(133);
   weightRatio7->Draw("");
   
   TF1 *f0 = new TF1("f0","1",-10,1000000);
   f0->SetFillColor(19);
   f0->SetFillStyle(0);
   f0->SetMarkerStyle(20);
   f0->SetMarkerSize(0.8);
   f0->SetLineWidth(1);
   f0->GetXaxis()->SetNdivisions(505);
   f0->GetXaxis()->SetLabelFont(133);
   f0->GetXaxis()->SetLabelOffset(0.015);
   f0->GetXaxis()->SetLabelSize(28);
   f0->GetXaxis()->SetTitleSize(28);
   f0->GetXaxis()->SetTitleFont(133);
   f0->GetYaxis()->SetLabelFont(133);
   f0->GetYaxis()->SetLabelSize(28);
   f0->GetYaxis()->SetTitleSize(28);
   f0->GetYaxis()->SetTitleFont(133);
   f0->Draw("same");
   
   pt = new TPaveText(0.215,0.9952,0.242,1,"NBNDC");
   pt->SetFillColor(0);
   pt->SetFillStyle(4000);
   pt->SetTextFont(133);
   pt->SetTextSize(28);
   text = pt->AddText("0");
   pt->Draw();
   particle2_12->Modified();
   particle2->cd();
   particle2->Modified();
   particle2->cd();
   particle2->SetSelected(particle2);
}


==> Fig4.C <==
{
//=========Macro generated from canvas: runNumMean/runNum
//=========  (Thu Dec 22 11:14:02 2016) by ROOT version5.34/25
   TCanvas *runNumMean = new TCanvas("runNumMean", "runNum",0,0,600,400);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   runNumMean->SetHighLightColor(2);
   runNumMean->Range(75260,-2.693521,144659,4.352291);
   runNumMean->SetFillColor(0);
   runNumMean->SetBorderMode(0);
   runNumMean->SetBorderSize(2);
   runNumMean->SetTickx(1);
   runNumMean->SetTicky(1);
   runNumMean->SetRightMargin(0.07);
   runNumMean->SetTopMargin(0.05);
   runNumMean->SetBottomMargin(0.17);
   runNumMean->SetFrameLineWidth(2);
   runNumMean->SetFrameBorderMode(0);
   runNumMean->SetFrameLineWidth(2);
   runNumMean->SetFrameBorderMode(0);
   
   TGraphErrors *gre = new TGraphErrors(10);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.2);
   gre->SetPoint(0,89000,-0.09822302);
   gre->SetPointError(0,2000,1.004715);
   gre->SetPoint(1,93000,0.2049849);
   gre->SetPointError(1,2000,0.4934851);
   gre->SetPoint(2,98000,0.06227489);
   gre->SetPointError(2,3000,0.5030728);
   gre->SetPoint(3,103000.5,0.2342971);
   gre->SetPointError(3,2000.5,0.4204449);
   gre->SetPoint(4,114100,0.6859395);
   gre->SetPointError(4,3100,0.4228451);
   gre->SetPoint(5,118100,0.6434943);
   gre->SetPointError(5,900,0.4947151);
   gre->SetPoint(6,122100,0.00277301);
   gre->SetPointError(6,3100,0.3800927);
   gre->SetPoint(7,127100,0.03538185);
   gre->SetPointError(7,1900,0.3814683);
   gre->SetPoint(8,130000,-0.8051513);
   gre->SetPointError(8,1000,0.4421946);
   gre->SetPoint(9,133000.5,0.8844266);
   gre->SetPointError(9,2000.5,0.3520968);
   
   TH1F *Graph_Graph1 = new TH1F("Graph_Graph1","Graph",100,82199.9,139801.1);
   Graph_Graph1->SetMinimum(-1.495733);
   Graph_Graph1->SetMaximum(4);
   Graph_Graph1->SetDirectory(0);
   Graph_Graph1->SetStats(0);
   Graph_Graph1->SetLineWidth(2);
   Graph_Graph1->SetMarkerStyle(20);
   Graph_Graph1->SetMarkerSize(1.2);
   Graph_Graph1->GetXaxis()->SetTitle("Run number");
   Graph_Graph1->GetXaxis()->SetNdivisions(505);
   Graph_Graph1->GetXaxis()->SetLabelFont(133);
   Graph_Graph1->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph1->GetXaxis()->SetLabelSize(19);
   Graph_Graph1->GetXaxis()->SetTitleSize(19);
   Graph_Graph1->GetXaxis()->SetTitleFont(133);
   Graph_Graph1->GetYaxis()->SetTitle("#it{A}_{#it{CP}}(#it{K}^{+}#it{K}^{#font[122]{-}})[%]");
   Graph_Graph1->GetYaxis()->SetNdivisions(507);
   Graph_Graph1->GetYaxis()->SetLabelFont(133);
   Graph_Graph1->GetYaxis()->SetLabelSize(19);
   Graph_Graph1->GetYaxis()->SetTitleSize(19);
   Graph_Graph1->GetYaxis()->SetTitleOffset(0.8);
   Graph_Graph1->GetYaxis()->SetTitleFont(133);
   Graph_Graph1->GetZaxis()->SetLabelFont(133);
   Graph_Graph1->GetZaxis()->SetLabelSize(19);
   Graph_Graph1->GetZaxis()->SetTitleSize(19);
   Graph_Graph1->GetZaxis()->SetTitleFont(133);
   gre->SetHistogram(Graph_Graph1);
   
   gre->Draw("ap");
   
   TF1 *mean = new TF1("mean","[0]",87000,135001);
   mean->SetFillColor(19);
   mean->SetFillStyle(0);
   mean->SetMarkerStyle(20);
   mean->SetMarkerSize(1.2);
   mean->SetLineWidth(2);
   mean->SetLineStyle(2);
   mean->SetChisquare(11.63289);
   mean->SetNDF(9);
   mean->GetXaxis()->SetNdivisions(505);
   mean->GetXaxis()->SetLabelFont(133);
   mean->GetXaxis()->SetLabelOffset(0.015);
   mean->GetXaxis()->SetLabelSize(19);
   mean->GetXaxis()->SetTitleSize(19);
   mean->GetXaxis()->SetTitleFont(133);
   mean->GetYaxis()->SetNdivisions(507);
   mean->GetYaxis()->SetLabelFont(133);
   mean->GetYaxis()->SetLabelSize(19);
   mean->GetYaxis()->SetTitleSize(19);
   mean->GetYaxis()->SetTitleFont(133);
   mean->SetParameter(0,0.2348269);
   mean->SetParError(0,0.1395387);
   mean->SetParLimits(0,0,0);
   mean->Draw("same");
   
   TPaveText *pt = new TPaveText(0.2,0.75,0.3,0.85,"NBNDC");
   pt->SetFillColor(0);
   pt->SetFillStyle(4000);
   pt->SetLineWidth(2);
   pt->SetTextFont(133);
   pt->SetTextSize(28);
   TText *text = pt->AddText("LHCb");
   pt->Draw();
   
   pt = new TPaveText(0.6,0.75,0.8,0.85,"NBNDC");
   pt->SetFillStyle(4000);
   pt->SetLineWidth(2);
   pt->SetTextFont(133);
   pt->SetTextSize(19);
   text = pt->AddText("p(#chi^{2},ndf) = 0.23");
   pt->Draw();
   runNumMean->Modified();
   runNumMean->cd();
   runNumMean->SetSelected(runNumMean);
}

